Multi-Jet Production in Deep Inelastic Scattering with Pythia

We introduce multi-jet merging for deep inelastic scattering in the Vincia parton shower in the Monte Carlo event generator Pythia 8. Merging combines event samples of different parton multiplicities with logarithmically enhanced parton-shower radiation. We consider up to five outgoing partons using two different merging algorithms. We vary the relevant scale choices and compare to experimental data by H1 collaboration at the HERA collider. Results show that multi-jet merging improves description to data, especially for low virtuality events, and that jet cross-sections converge when the partonic multiplicity exceeds the number of reconstructed jets.

==> anc/vincia_Ep-820_Q2HT2_TMS-5_ckkwl-fix_merged_4j.yoda <==
BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y01
Path: /H1_2002_I588263/d01-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.110246e+00
# Area: 5.055230e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	5.055230e+03	4.223202e+01	3.594393e+04	2.780224e+05	9.657400e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	4.610659e+03	3.958837e+01	3.051268e+04	2.091907e+05	8.602700e+05
1.000000e+01	2.000000e+01	4.378827e+02	2.609889e+00	5.279373e+03	6.533507e+04	1.036170e+05
2.000000e+01	4.000000e+01	6.689092e+00	3.375936e-02	1.518731e+02	3.496712e+03	1.853000e+03
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y02
Path: /H1_2002_I588263/d01-x01-y02
Title: ~
Type: Histo1D
---
# Mean: 7.868500e+00
# Area: 2.191077e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.191077e+03	1.570778e+01	1.724049e+04	1.574398e+05	4.920970e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.825594e+03	1.369188e+01	1.234465e+04	8.664322e+04	3.918190e+05
1.000000e+01	2.000000e+01	3.439268e+02	1.911424e+00	4.368369e+03	5.739961e+04	9.354600e+04
2.000000e+01	4.000000e+01	2.122791e+01	1.030071e-01	5.124815e+02	1.270245e+04	6.626000e+03
4.000000e+01	7.000000e+01	3.282410e-01	1.464772e-03	1.499003e+01	6.944736e+02	1.060000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y03
Path: /H1_2002_I588263/d01-x01-y03
Title: ~
Type: Histo1D
---
# Mean: 7.724182e+00
# Area: 1.269098e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.269098e+03	9.083603e+00	9.802748e+03	8.869137e+04	3.252360e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	1.163949e-02	6.773887e-05	8.372055e-01	6.022030e+01	2.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.075028e+03	8.056844e+00	7.171438e+03	4.966183e+04	2.635690e+05
1.000000e+01	2.000000e+01	1.805503e+02	9.663102e-01	2.292754e+03	3.013583e+04	5.679900e+04
2.000000e+01	4.000000e+01	1.316857e+01	5.901013e-02	3.221703e+02	8.112826e+03	4.746000e+03
4.000000e+01	7.000000e+01	3.400933e-01	1.370859e-03	1.554824e+01	7.206701e+02	1.200000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y01
Path: /H1_2002_I588263/d02-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.629368e+00
# Area: 3.690908e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.690908e+02	2.364351e+00	2.815930e+03	2.495611e+04	9.592800e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	3.161354e+02	2.067743e+00	2.104957e+03	1.454383e+04	7.916000e+04
1.000000e+01	2.000000e+01	4.962013e+01	2.823120e-01	6.270769e+02	8.197611e+03	1.558600e+04
2.000000e+01	4.000000e+01	3.229449e+00	1.387705e-02	7.910465e+01	1.995914e+03	1.143000e+03
4.000000e+01	7.000000e+01	1.058850e-01	4.197639e-04	4.791766e+00	2.187518e+02	3.900000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y02
Path: /H1_2002_I588263/d02-x01-y02
Title: ~
Type: Histo1D
---
# Mean: 7.661900e+00
# Area: 3.390511e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.390511e+02	2.259289e+00	2.597775e+03	2.322832e+04	8.850600e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	1.163949e-02	6.773887e-05	8.372055e-01	6.022030e+01	2.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	2.892316e+02	2.004416e+00	1.924860e+03	1.329204e+04	7.251200e+04
1.000000e+01	2.000000e+01	4.646839e+01	2.372593e-01	5.890133e+02	7.726963e+03	1.478300e+04
2.000000e+01	4.000000e+01	3.281610e+00	1.728883e-02	8.049176e+01	2.034110e+03	1.189000e+03
4.000000e+01	7.000000e+01	5.778575e-02	2.571640e-04	2.573089e+00	1.149853e+02	2.000000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y03
Path: /H1_2002_I588263/d02-x01-y03
Title: ~
Type: Histo1D
---
# Mean: 7.731772e+00
# Area: 2.347164e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.347164e+02	1.652441e+00	1.814774e+03	1.640406e+04	6.069500e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.985769e+02	1.474021e+00	1.325334e+03	9.183829e+03	4.906100e+04
1.000000e+01	2.000000e+01	3.351806e+01	1.678565e-01	4.249643e+02	5.572342e+03	1.065500e+04
2.000000e+01	4.000000e+01	2.569735e+00	1.038151e-02	6.212513e+01	1.540118e+03	9.590000e+02
4.000000e+01	7.000000e+01	5.171443e-02	1.819748e-04	2.350144e+00	1.077755e+02	2.000000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y04
Path: /H1_2002_I588263/d02-x01-y04
Title: ~
Type: Histo1D
---
# Mean: 7.834855e+00
# Area: 2.331409e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.331409e+02	1.941551e+00	1.826625e+03	1.693085e+04	5.780200e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.953423e+02	1.748945e+00	1.308040e+03	9.098629e+03	4.581100e+04
1.000000e+01	2.000000e+01	3.498466e+01	1.808501e-01	4.473152e+02	5.925114e+03	1.097200e+04
2.000000e+01	4.000000e+01	2.728185e+00	1.140118e-02	6.715822e+01	1.704290e+03	9.890000e+02
4.000000e+01	7.000000e+01	8.577431e-02	3.550185e-04	4.112341e+00	2.028135e+02	3.000000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y05
Path: /H1_2002_I588263/d02-x01-y05
Title: ~
Type: Histo1D
---
# Mean: 8.030610e+00
# Area: 9.309918e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	9.309918e+01	8.659713e-01	7.476432e+02	7.172035e+03	2.230500e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	3.893384e-02	1.569375e-04	1.720902e+00	7.634403e+01	1.100000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	7.574157e+01	7.617207e-01	5.082476e+02	3.543499e+03	1.702500e+04
1.000000e+01	2.000000e+01	1.595907e+01	9.803222e-02	2.043843e+02	2.713798e+03	4.803000e+03
2.000000e+01	4.000000e+01	1.359596e+00	6.061561e-03	3.329046e+01	8.383950e+02	4.660000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d03-x01-y01
Path: /H1_2002_I588263/d03-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 3.881466e+00
# Area: 5.055230e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	5.055230e+03	4.223202e+01	1.962171e+04	1.763588e+05	9.657400e+05
Underflow	Underflow	2.167971e+02	3.608814e+00	8.778102e+01	3.637014e+01	3.347600e+04
Overflow	Overflow	2.106306e-01	1.019528e-03	2.673667e+01	3.585021e+03	5.800000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	1.818376e+03	1.757312e+01	2.153315e+03	2.878734e+03	3.268090e+05
2.000000e+00	8.000000e+00	2.496574e+03	1.769833e+01	1.036276e+04	4.922405e+04	4.893980e+05
8.000000e+00	1.500000e+01	3.998891e+02	2.618182e+00	4.181095e+03	4.512382e+04	8.613400e+04
1.500000e+01	5.000000e+01	1.200429e+02	7.147503e-01	2.600920e+03	6.201221e+04	2.897900e+04
5.000000e+01	1.000000e+02	3.340161e+00	1.780326e-02	2.091019e+02	1.349856e+04	8.860000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d04-x01-y01
Path: /H1_2002_I588263/d04-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 5.052965e+00
# Area: 2.191077e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.191077e+03	1.570778e+01	1.107144e+04	1.868943e+05	4.920970e+05
Underflow	Underflow	8.184238e+01	1.046396e+00	3.296727e+01	1.359987e+01	1.495700e+04
Overflow	Overflow	1.474291e+00	6.789027e-03	2.089228e+02	3.376028e+04	4.630000e+02
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	7.007378e+02	5.485423e+00	8.367268e+02	1.125967e+03	1.473110e+05
2.000000e+00	8.000000e+00	1.064165e+03	7.225071e+00	4.486644e+03	2.165242e+04	2.396080e+05
8.000000e+00	1.500000e+01	2.248386e+02	1.302058e+00	2.390788e+03	2.625070e+04	5.650000e+04
1.500000e+01	5.000000e+01	1.099402e+02	5.995638e-01	2.585093e+03	6.794249e+04	3.078400e+04
5.000000e+01	1.000000e+02	8.079366e+00	4.247990e-02	5.302944e+02	3.614888e+04	2.474000e+03
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d05-x01-y01
Path: /H1_2002_I588263/d05-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 5.022944e+00
# Area: 1.269098e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.269098e+03	9.083603e+00	6.374611e+03	1.212331e+05	3.252360e+05
Underflow	Underflow	5.511288e+01	7.380283e-01	2.220721e+01	9.162077e+00	1.107900e+04
Overflow	Overflow	1.141026e+00	4.666711e-03	1.769911e+02	3.286336e+04	4.050000e+02
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	4.085030e+02	3.335923e+00	4.854183e+02	6.510735e+02	9.728900e+04
2.000000e+00	8.000000e+00	6.125677e+02	3.870825e+00	2.579228e+03	1.241775e+04	1.587700e+05
8.000000e+00	1.500000e+01	1.254130e+02	7.908948e-01	1.334266e+03	1.466845e+04	3.625800e+04
1.500000e+01	5.000000e+01	6.147520e+01	3.221670e-01	1.453576e+03	3.844702e+04	1.970500e+04
5.000000e+01	1.000000e+02	4.885584e+00	2.109869e-02	3.229246e+02	2.217622e+04	1.730000e+03
END YODA_HISTO1D_V2



==> anc/vincia_Ep-820_Q2HT2_TMS-5_umeps-fix_merged_4j.yoda <==
BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y01
Path: /H1_2002_I588263/d01-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.896955e+00
# Area: 4.489402e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.489402e+03	6.097524e+01	3.096320e+04	2.287437e+05	1.935080e+06
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	-1.721221e-02	1.452269e-04	-7.238925e-01	-3.046347e+01	5.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	4.201780e+03	5.512390e+01	2.753490e+04	1.866695e+05	1.597638e+06
1.000000e+01	2.000000e+01	2.851382e+02	5.727492e+00	3.372226e+03	4.079632e+04	3.272350e+05
2.000000e+01	4.000000e+01	2.498934e+00	1.237113e-01	5.680147e+01	1.308382e+03	1.020200e+04
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y02
Path: /H1_2002_I588263/d01-x01-y02
Title: ~
Type: Histo1D
---
# Mean: 7.572536e+00
# Area: 2.004748e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.004748e+03	2.393928e+01	1.518103e+04	1.313436e+05	1.007708e+06
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	-2.818355e-03	7.943125e-06	-2.045159e-01	-1.484084e+01	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.735654e+03	1.959944e+01	1.163354e+04	8.085868e+04	7.055880e+05
1.000000e+01	2.000000e+01	2.543097e+02	3.996485e+00	3.185579e+03	4.124104e+04	2.695500e+05
2.000000e+01	4.000000e+01	1.438052e+01	3.349121e-01	3.439641e+02	8.439840e+03	3.185200e+04
4.000000e+01	7.000000e+01	4.067773e-01	8.429735e-03	1.815098e+01	8.188341e+02	7.170000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y03
Path: /H1_2002_I588263/d01-x01-y03
Title: ~
Type: Histo1D
---
# Mean: 7.525185e+00
# Area: 1.268629e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.268629e+03	1.374251e+01	9.546667e+03	8.304096e+04	6.477590e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	-9.821840e-04	5.403856e-05	-1.102346e-01	-1.146850e+01	9.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.101172e+03	1.147322e+01	7.309419e+03	5.033845e+04	4.629590e+05
1.000000e+01	2.000000e+01	1.569963e+02	2.067619e+00	1.972045e+03	2.561488e+04	1.617730e+05
2.000000e+01	4.000000e+01	1.010208e+01	1.937266e-01	2.485073e+02	6.298495e+03	2.221100e+04
4.000000e+01	7.000000e+01	3.598931e-01	7.892040e-03	1.680615e+01	8.005982e+02	8.070000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y01
Path: /H1_2002_I588263/d02-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.431028e+00
# Area: 3.671651e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.671651e+02	3.889263e+00	2.728414e+03	2.321602e+04	1.856970e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	-2.538295e-03	3.221473e-06	-2.242209e-01	-1.980662e+01	2.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	3.225783e+02	3.271210e+00	2.136466e+03	1.467619e+04	1.354950e+05
1.000000e+01	2.000000e+01	4.206624e+01	5.707553e-01	5.279036e+02	6.844517e+03	4.439000e+04
2.000000e+01	4.000000e+01	2.438183e+00	4.565413e-02	6.045642e+01	1.542240e+03	5.608000e+03
4.000000e+01	7.000000e+01	8.485953e-02	1.641300e-03	3.812067e+00	1.728736e+02	2.020000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y02
Path: /H1_2002_I588263/d02-x01-y02
Title: ~
Type: Histo1D
---
# Mean: 7.470539e+00
# Area: 3.336296e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.336296e+02	3.301113e+00	2.492393e+03	2.144529e+04	1.737640e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	4.353609e-03	3.601900e-05	3.138653e-01	2.262357e+01	2.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	2.907992e+02	2.702589e+00	1.924506e+03	1.321082e+04	1.260390e+05
1.000000e+01	2.000000e+01	4.044672e+01	5.465269e-01	5.063398e+02	6.559606e+03	4.199700e+04
2.000000e+01	4.000000e+01	2.311859e+00	5.048685e-02	5.819757e+01	1.513933e+03	5.534000e+03
4.000000e+01	7.000000e+01	6.737952e-02	1.473895e-03	3.036279e+00	1.383046e+02	1.920000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y03
Path: /H1_2002_I588263/d02-x01-y03
Title: ~
Type: Histo1D
---
# Mean: 7.537693e+00
# Area: 2.331341e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.331341e+02	2.363549e+00	1.757294e+03	1.539543e+04	1.206440e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	2.028238e+02	1.957244e+00	1.349558e+03	9.314992e+03	8.602500e+04
1.000000e+01	2.000000e+01	2.812467e+01	3.647816e-01	3.516638e+02	4.539830e+03	3.021500e+04
2.000000e+01	4.000000e+01	2.066355e+00	3.921017e-02	5.046661e+01	1.268866e+03	4.266000e+03
4.000000e+01	7.000000e+01	1.193968e-01	2.313111e-03	5.605404e+00	2.717501e+02	1.380000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y04
Path: /H1_2002_I588263/d02-x01-y04
Title: ~
Type: Histo1D
---
# Mean: 7.597672e+00
# Area: 2.371720e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.371720e+02	2.905584e+00	1.801955e+03	1.582738e+04	1.194610e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	-2.797498e-03	1.479810e-05	-1.998791e-01	-1.428545e+01	5.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	2.035268e+02	2.464848e+00	1.353220e+03	9.338899e+03	8.315500e+04
1.000000e+01	2.000000e+01	3.156691e+01	4.010661e-01	3.979331e+02	5.190365e+03	3.152500e+04
2.000000e+01	4.000000e+01	2.041713e+00	3.798220e-02	4.891391e+01	1.200013e+03	4.585000e+03
4.000000e+01	7.000000e+01	3.945691e-02	1.672643e-03	2.088303e+00	1.123822e+02	1.910000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y05
Path: /H1_2002_I588263/d02-x01-y05
Title: ~
Type: Histo1D
---
# Mean: 7.860415e+00
# Area: 9.752806e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	9.752806e+01	1.283001e+00	7.666110e+02	7.156849e+03	4.819300e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	4.880044e-02	7.910911e-04	2.264091e+00	1.052874e+02	8.400000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	8.144350e+01	1.077327e+00	5.456691e+02	3.797556e+03	3.224500e+04
1.000000e+01	2.000000e+01	1.479179e+01	1.844892e-01	1.882050e+02	2.480562e+03	1.364600e+04
2.000000e+01	4.000000e+01	1.243976e+00	2.039325e-02	3.047277e+01	7.734439e+02	2.218000e+03
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d03-x01-y01
Path: /H1_2002_I588263/d03-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 3.499447e+00
# Area: 4.489402e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.489402e+03	6.097524e+01	1.571042e+04	1.139553e+05	1.935080e+06
Underflow	Underflow	2.162203e+02	4.246273e+00	8.755221e+01	3.627878e+01	5.712900e+04
Overflow	Overflow	-1.417087e-02	3.561678e-03	-1.995123e+00	-2.245629e+02	3.490000e+02
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	1.704780e+03	2.319993e+01	2.001135e+03	2.655843e+03	5.925540e+05
2.000000e+00	8.000000e+00	2.198486e+03	2.718360e+01	9.035305e+03	4.247072e+04	9.664990e+05
8.000000e+00	1.500000e+01	3.012368e+02	4.630546e+00	3.123600e+03	3.341530e+04	2.161780e+05
1.500000e+01	5.000000e+01	6.775848e+01	1.658082e+00	1.405474e+03	3.168063e+04	9.800100e+04
5.000000e+01	1.000000e+02	9.333722e-01	5.325861e-02	5.934739e+01	3.921014e+03	4.370000e+03
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d04-x01-y01
Path: /H1_2002_I588263/d04-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 4.501078e+00
# Area: 2.004748e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.004748e+03	2.393928e+01	9.023526e+03	1.295820e+05	1.007708e+06
Underflow	Underflow	8.616169e+01	1.399649e+00	3.481446e+01	1.440052e+01	2.593900e+04
Overflow	Overflow	9.151520e-01	2.709044e-02	1.311653e+02	2.156385e+04	2.762000e+03
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	6.829385e+02	7.905587e+00	8.079354e+02	1.078951e+03	2.649430e+05
2.000000e+00	8.000000e+00	9.725432e+02	1.071193e+01	4.065885e+03	1.946545e+04	4.704590e+05
8.000000e+00	1.500000e+01	1.808658e+02	2.430105e+00	1.908250e+03	2.078784e+04	1.348420e+05
1.500000e+01	5.000000e+01	7.669055e+01	1.343652e+00	1.767475e+03	4.542390e+04	9.765900e+04
5.000000e+01	1.000000e+02	4.632764e+00	1.212621e-01	3.080005e+02	2.124759e+04	1.110400e+04
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d05-x01-y01
Path: /H1_2002_I588263/d05-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 4.672870e+00
# Area: 1.268629e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.268629e+03	1.374251e+01	5.928138e+03	1.010970e+05	6.477590e+05
Underflow	Underflow	5.864756e+01	9.508241e-01	2.363744e+01	9.760061e+00	1.888400e+04
Overflow	Overflow	9.830139e-01	1.910403e-02	1.492766e+02	2.582460e+04	2.371000e+03
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	4.239231e+02	4.530011e+00	4.995975e+02	6.668735e+02	1.722320e+05
2.000000e+00	8.000000e+00	6.135848e+02	6.148864e+00	2.572694e+03	1.234958e+04	3.006900e+05
8.000000e+00	1.500000e+01	1.164296e+02	1.303389e+00	1.235295e+03	1.354022e+04	8.413500e+04
1.500000e+01	5.000000e+01	5.113305e+01	7.242157e-01	1.186799e+03	3.068073e+04	6.163000e+04
5.000000e+01	1.000000e+02	3.928022e+00	6.610151e-02	2.608402e+02	1.802514e+04	7.817000e+03
END YODA_HISTO1D_V2



==> anc/vincia_Ep-820_Q2PT2_TMS-5_ckkwl-fix_merged_4j.yoda <==
BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y01
Path: /H1_2002_I588263/d01-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.172697e+00
# Area: 4.720507e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.720507e+03	2.865535e+01	3.385876e+04	2.646777e+05	1.153857e+06
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	4.275730e+03	2.653966e+01	2.842188e+04	1.957501e+05	1.024460e+06
1.000000e+01	2.000000e+01	4.381272e+02	2.087494e+00	5.286439e+03	6.547807e+04	1.273360e+05
2.000000e+01	4.000000e+01	6.649087e+00	2.819523e-02	1.504395e+02	3.449418e+03	2.061000e+03
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y02
Path: /H1_2002_I588263/d01-x01-y02
Title: ~
Type: Histo1D
---
# Mean: 7.995650e+00
# Area: 2.049185e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.049185e+03	1.158830e+01	1.638457e+04	1.523479e+05	5.835630e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.679561e+03	9.923027e+00	1.142837e+04	8.074410e+04	4.653150e+05
1.000000e+01	2.000000e+01	3.476247e+02	1.567827e+00	4.421640e+03	5.817187e+04	1.111700e+05
2.000000e+01	4.000000e+01	2.171790e+01	9.590269e-02	5.221526e+02	1.288123e+04	7.000000e+03
4.000000e+01	7.000000e+01	2.814904e-01	1.543649e-03	1.240621e+01	5.506629e+02	7.800000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y03
Path: /H1_2002_I588263/d01-x01-y03
Title: ~
Type: Histo1D
---
# Mean: 7.861997e+00
# Area: 1.156033e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.156033e+03	5.693493e+00	9.088731e+03	8.415676e+04	3.975960e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	4.760356e-03	1.133050e-05	3.402868e-01	2.432554e+01	2.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	9.631105e+02	4.921032e+00	6.461744e+03	4.501762e+04	3.227540e+05
1.000000e+01	2.000000e+01	1.791050e+02	7.151649e-01	2.280141e+03	3.003936e+04	6.963000e+04
2.000000e+01	4.000000e+01	1.346515e+01	5.587420e-02	3.309915e+02	8.375283e+03	5.094000e+03
4.000000e+01	7.000000e+01	3.479809e-01	1.409869e-03	1.551324e+01	7.001573e+02	1.160000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y01
Path: /H1_2002_I588263/d02-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.697447e+00
# Area: 3.562127e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.562127e+02	1.515753e+00	2.741928e+03	2.454937e+04	1.323570e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	3.026983e+02	1.318509e+00	2.022887e+03	1.403164e+04	1.103880e+05
1.000000e+01	2.000000e+01	4.999146e+01	1.838696e-01	6.311574e+02	8.240117e+03	2.057200e+04
2.000000e+01	4.000000e+01	3.453572e+00	1.314209e-02	8.489876e+01	2.148319e+03	1.372000e+03
4.000000e+01	7.000000e+01	6.933762e-02	2.326798e-04	2.984782e+00	1.293021e+02	2.500000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y02
Path: /H1_2002_I588263/d02-x01-y02
Title: ~
Type: Histo1D
---
# Mean: 7.794732e+00
# Area: 3.145747e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.145747e+02	1.504096e+00	2.452026e+03	2.237342e+04	1.131680e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	2.642488e+02	1.293916e+00	1.771354e+03	1.233218e+04	9.313200e+04
1.000000e+01	2.000000e+01	4.685874e+01	1.955825e-01	5.945181e+02	7.804541e+03	1.872600e+04
2.000000e+01	4.000000e+01	3.373728e+00	1.422563e-02	8.196526e+01	2.045901e+03	1.279000e+03
4.000000e+01	7.000000e+01	9.344894e-02	3.717495e-04	4.188125e+00	1.908040e+02	3.100000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y03
Path: /H1_2002_I588263/d02-x01-y03
Title: ~
Type: Histo1D
---
# Mean: 7.943656e+00
# Area: 2.064419e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.064419e+02	1.014326e+00	1.639903e+03	1.536708e+04	7.054900e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	4.760356e-03	1.133050e-05	3.402868e-01	2.432554e+01	2.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.700109e+02	8.674711e-01	1.144649e+03	8.003236e+03	5.662400e+04
1.000000e+01	2.000000e+01	3.389330e+01	1.352913e-01	4.316721e+02	5.687657e+03	1.299700e+04
2.000000e+01	4.000000e+01	2.472749e+00	1.131598e-02	6.043457e+01	1.519052e+03	9.070000e+02
4.000000e+01	7.000000e+01	6.020120e-02	2.360496e-04	2.807397e+00	1.328077e+02	1.900000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y04
Path: /H1_2002_I588263/d02-x01-y04
Title: ~
Type: Histo1D
---
# Mean: 8.058062e+00
# Area: 1.995532e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.995532e+02	1.144811e+00	1.608012e+03	1.547926e+04	6.061700e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.623506e+02	9.928129e-01	1.093126e+03	7.644446e+03	4.697300e+04
1.000000e+01	2.000000e+01	3.431864e+01	1.395295e-01	4.416187e+02	5.885725e+03	1.256600e+04
2.000000e+01	4.000000e+01	2.809999e+00	1.211260e-02	6.990585e+01	1.794499e+03	1.053000e+03
4.000000e+01	7.000000e+01	7.401630e-02	3.563759e-04	3.361545e+00	1.545892e+02	2.500000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y05
Path: /H1_2002_I588263/d02-x01-y05
Title: ~
Type: Histo1D
---
# Mean: 8.162203e+00
# Area: 7.925088e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	7.925088e+01	5.145060e-01	6.468617e+02	6.387625e+03	2.090500e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	5.097684e-02	2.130145e-04	2.171393e+00	9.265436e+01	1.600000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	6.380192e+01	4.483230e-01	4.297282e+02	3.006133e+03	1.563700e+04
1.000000e+01	2.000000e+01	1.404287e+01	6.089208e-02	1.811750e+02	2.421324e+03	4.769000e+03
2.000000e+01	4.000000e+01	1.355105e+00	5.077899e-03	3.378707e+01	8.675128e+02	4.830000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d03-x01-y01
Path: /H1_2002_I588263/d03-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 4.150054e+00
# Area: 4.720507e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.720507e+03	2.865535e+01	1.959036e+04	1.795446e+05	1.153857e+06
Underflow	Underflow	1.722730e+02	1.594557e+00	6.978613e+01	2.892977e+01	3.029600e+04
Overflow	Overflow	1.852046e-01	6.719623e-04	2.284320e+01	2.918500e+03	6.200000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	1.532374e+03	1.062496e+01	1.844188e+03	2.497680e+03	3.437360e+05
2.000000e+00	8.000000e+00	2.469731e+03	1.364859e+01	1.036530e+04	4.965614e+04	6.235290e+05
8.000000e+00	1.500000e+01	4.163499e+02	2.196350e+00	4.356558e+03	4.705328e+04	1.163810e+05
1.500000e+01	5.000000e+01	1.266811e+02	5.782869e-01	2.749296e+03	6.561907e+04	3.889200e+04
5.000000e+01	1.000000e+02	2.913611e+00	1.193396e-02	1.823904e+02	1.177095e+04	9.610000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d04-x01-y01
Path: /H1_2002_I588263/d04-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 5.385987e+00
# Area: 2.049185e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.049185e+03	1.158830e+01	1.103688e+04	1.870598e+05	5.835630e+05
Underflow	Underflow	6.987239e+01	5.828410e-01	2.817639e+01	1.162856e+01	1.395600e+04
Overflow	Overflow	1.464829e+00	5.757531e-03	2.017491e+02	3.021409e+04	5.020000e+02
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	5.979302e+02	3.720333e+00	7.211847e+02	9.791723e+02	1.550950e+05
2.000000e+00	8.000000e+00	1.024895e+03	5.627241e+00	4.377269e+03	2.135248e+04	2.993830e+05
8.000000e+00	1.500000e+01	2.315043e+02	1.104350e+00	2.466800e+03	2.715631e+04	7.316400e+04
1.500000e+01	5.000000e+01	1.154832e+02	5.135834e-01	2.713358e+03	7.125357e+04	3.872500e+04
5.000000e+01	1.000000e+02	8.035562e+00	3.419315e-02	5.283476e+02	3.609256e+04	2.738000e+03
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d05-x01-y01
Path: /H1_2002_I588263/d05-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 5.340916e+00
# Area: 1.156033e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.156033e+03	5.693493e+00	6.174277e+03	1.158063e+05	3.975960e+05
Underflow	Underflow	4.476758e+01	3.646303e-01	1.799423e+01	7.408705e+00	1.012700e+04
Overflow	Overflow	1.189650e+00	4.515929e-03	1.719685e+02	2.743245e+04	4.580000e+02
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	3.441712e+02	1.962061e+00	4.120602e+02	5.568573e+02	1.048500e+05
2.000000e+00	8.000000e+00	5.734196e+02	2.580502e+00	2.441761e+03	1.186563e+04	2.060900e+05
8.000000e+00	1.500000e+01	1.250695e+02	5.299136e-01	1.329747e+03	1.460560e+04	4.856400e+04
1.500000e+01	5.000000e+01	6.256099e+01	2.321300e-01	1.478427e+03	3.911269e+04	2.556300e+04
5.000000e+01	1.000000e+02	4.854717e+00	1.973961e-02	3.223183e+02	2.222572e+04	1.944000e+03
END YODA_HISTO1D_V2



==> anc/vincia_Ep-820_Q2PT2_TMS-5_umeps-fix_merged_4j.yoda <==
BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y01
Path: /H1_2002_I588263/d01-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.845068e+00
# Area: 3.754058e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.754058e+03	4.172037e+02	2.569678e+04	1.881723e+05	2.567290e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	3.531013e+03	3.823610e+02	2.304802e+04	1.556121e+05	2.100940e+05
1.000000e+01	2.000000e+01	2.201133e+02	3.397720e+01	2.577835e+03	3.079938e+04	4.539900e+04
2.000000e+01	4.000000e+01	2.932499e+00	8.655132e-01	7.094282e+01	1.760795e+03	1.236000e+03
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y02
Path: /H1_2002_I588263/d01-x01-y02
Title: ~
Type: Histo1D
---
# Mean: 7.615579e+00
# Area: 1.658077e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.658077e+03	1.520618e+02	1.262721e+04	1.099269e+05	1.396740e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.423250e+03	1.245667e+02	9.519152e+03	6.605696e+04	9.756800e+04
1.000000e+01	2.000000e+01	2.206017e+02	2.480731e+01	2.773586e+03	3.601535e+04	3.822100e+04
2.000000e+01	4.000000e+01	1.449735e+01	2.632820e+00	3.471658e+02	8.456285e+03	3.792000e+03
4.000000e+01	7.000000e+01	-2.728892e-01	5.495109e-02	-1.269000e+01	-6.016784e+02	9.300000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y03
Path: /H1_2002_I588263/d01-x01-y03
Title: ~
Type: Histo1D
---
# Mean: 7.573014e+00
# Area: 1.026779e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.026779e+03	7.675033e+01	7.775814e+03	6.895582e+04	9.894000e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	8.880733e+02	6.499126e+01	5.882426e+03	4.045469e+04	7.070900e+04
1.000000e+01	2.000000e+01	1.275054e+02	1.019631e+01	1.606706e+03	2.092028e+04	2.508000e+04
2.000000e+01	4.000000e+01	1.074505e+01	1.473328e+00	2.694540e+02	6.957950e+03	3.019000e+03
4.000000e+01	7.000000e+01	4.556114e-01	8.941733e-02	1.722691e+01	6.228873e+02	1.320000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y01
Path: /H1_2002_I588263/d02-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.443240e+00
# Area: 2.967201e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.967201e+02	1.564439e+01	2.208559e+03	1.910364e+04	3.259300e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	2.601336e+02	1.256199e+01	1.717130e+03	1.176093e+04	2.415300e+04
1.000000e+01	2.000000e+01	3.416692e+01	2.674594e+00	4.263956e+02	5.497076e+03	7.590000e+03
2.000000e+01	4.000000e+01	2.172596e+00	3.766068e-01	5.472461e+01	1.422641e+03	8.120000e+02
4.000000e+01	7.000000e+01	2.470431e-01	3.120383e-02	1.030894e+01	4.229956e+02	3.800000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y02
Path: /H1_2002_I588263/d02-x01-y02
Title: ~
Type: Histo1D
---
# Mean: 7.582264e+00
# Area: 2.608496e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.608496e+02	1.523365e+01	1.977830e+03	1.770436e+04	2.743300e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	2.250462e+02	1.232583e+01	1.487635e+03	1.020277e+04	1.988200e+04
1.000000e+01	2.000000e+01	3.258307e+01	2.513935e+00	4.070295e+02	5.236309e+03	6.755000e+03
2.000000e+01	4.000000e+01	2.902869e+00	3.640377e-01	7.032733e+01	1.740818e+03	7.560000e+02
4.000000e+01	7.000000e+01	3.174627e-01	2.985129e-02	1.283859e+01	5.244634e+02	4.000000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y03
Path: /H1_2002_I588263/d02-x01-y03
Title: ~
Type: Histo1D
---
# Mean: 7.630724e+00
# Area: 1.899867e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.899867e+02	1.489238e+01	1.449736e+03	1.278690e+04	1.752800e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.630958e+02	1.264980e+01	1.086303e+03	7.514979e+03	1.227800e+04
1.000000e+01	2.000000e+01	2.467705e+01	1.947401e+00	3.108129e+02	4.054761e+03	4.656000e+03
2.000000e+01	4.000000e+01	2.315155e+00	2.824753e-01	5.763282e+01	1.476128e+03	5.720000e+02
4.000000e+01	7.000000e+01	-1.013785e-01	1.270578e-02	-5.012509e+00	-2.589649e+02	2.200000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y04
Path: /H1_2002_I588263/d02-x01-y04
Title: ~
Type: Histo1D
---
# Mean: 7.616998e+00
# Area: 1.936553e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.936553e+02	1.884198e+01	1.475072e+03	1.305412e+04	1.588300e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.666852e+02	1.649113e+01	1.107306e+03	7.638828e+03	1.079900e+04
1.000000e+01	2.000000e+01	2.506215e+01	2.045622e+00	3.202351e+02	4.223665e+03	4.433000e+03
2.000000e+01	4.000000e+01	1.966109e+00	2.955653e-01	5.054871e+01	1.346651e+03	6.290000e+02
4.000000e+01	7.000000e+01	-5.808788e-02	9.660854e-03	-3.017670e+00	-1.550216e+02	2.200000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y05
Path: /H1_2002_I588263/d02-x01-y05
Title: ~
Type: Histo1D
---
# Mean: 7.767148e+00
# Area: 8.556762e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	8.556762e+01	1.213792e+01	6.646164e+02	6.306784e+03	5.503000e+03
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	5.057187e-02	5.995583e-03	2.109573e+00	8.941537e+01	1.000000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	7.311251e+01	1.096252e+01	4.840533e+02	3.337180e+03	3.597000e+03
1.000000e+01	2.000000e+01	1.101621e+01	1.014763e+00	1.422331e+02	1.908479e+03	1.646000e+03
2.000000e+01	4.000000e+01	1.388333e+00	1.546430e-01	3.622045e+01	9.717095e+02	2.500000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d03-x01-y01
Path: /H1_2002_I588263/d03-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 3.470347e+00
# Area: 3.754058e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.754058e+03	4.172037e+02	1.302788e+04	9.529715e+04	2.567290e+05
Underflow	Underflow	1.969787e+02	4.105477e+01	7.937530e+01	3.275163e+01	5.764000e+03
Overflow	Overflow	1.758955e-01	3.657554e-02	2.498160e+01	3.680029e+03	3.900000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	1.417278e+03	1.859659e+02	1.668264e+03	2.220165e+03	6.787900e+04
2.000000e+00	8.000000e+00	1.840785e+03	1.537534e+02	7.580892e+03	3.566410e+04	1.351630e+05
8.000000e+00	1.500000e+01	2.458591e+02	2.641206e+01	2.541610e+03	2.709667e+04	3.251200e+04
1.500000e+01	5.000000e+01	5.210754e+01	9.613017e+00	1.089966e+03	2.460790e+04	1.476000e+04
5.000000e+01	1.000000e+02	8.749075e-01	3.678929e-01	4.279525e+01	1.995563e+03	6.120000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d04-x01-y01
Path: /H1_2002_I588263/d04-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 4.570564e+00
# Area: 1.658077e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.658077e+03	1.520618e+02	7.578345e+03	1.020581e+05	1.396740e+05
Underflow	Underflow	7.593606e+01	1.154722e+01	3.066710e+01	1.268382e+01	2.724000e+03
Overflow	Overflow	5.758527e-01	1.992581e-01	7.590463e+01	6.120963e+03	3.220000e+02
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	5.605140e+02	5.804201e+01	6.618347e+02	8.816881e+02	3.206300e+04
2.000000e+00	8.000000e+00	7.990514e+02	5.880962e+01	3.352145e+03	1.609469e+04	6.781800e+04
8.000000e+00	1.500000e+01	1.500119e+02	1.407118e+01	1.586783e+03	1.734606e+04	2.085500e+04
1.500000e+01	5.000000e+01	6.829338e+01	8.501590e+00	1.614323e+03	4.303331e+04	1.446400e+04
5.000000e+01	1.000000e+02	3.693912e+00	8.909553e-01	2.566876e+02	1.856874e+04	1.428000e+03
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d05-x01-y01
Path: /H1_2002_I588263/d05-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 4.768062e+00
# Area: 1.026779e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.026779e+03	7.675033e+01	4.895747e+03	9.695976e+04	9.894000e+04
Underflow	Underflow	5.318539e+01	9.584806e+00	2.074984e+01	8.302319e+00	2.104000e+03
Overflow	Overflow	1.419269e+00	2.490380e-01	2.140045e+02	3.567415e+04	3.700000e+02
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	3.409906e+02	3.077743e+01	3.981466e+02	5.263446e+02	2.292000e+04
2.000000e+00	8.000000e+00	4.910303e+02	2.597712e+01	2.058919e+03	9.860547e+03	4.787300e+04
8.000000e+00	1.500000e+01	9.336898e+01	5.911300e+00	9.885025e+02	1.081785e+04	1.442800e+04
1.500000e+01	5.000000e+01	4.366616e+01	3.794435e+00	1.011949e+03	2.633985e+04	1.010500e+04
5.000000e+01	1.000000e+02	3.118717e+00	4.562017e-01	2.034766e+02	1.373267e+04	1.140000e+03
END YODA_HISTO1D_V2



==> anc/vincia_Ep-820_Q2_TMS-5_S-07_ckkwl-dyn_merged_2j.yoda <==
BEGIN YODA_HISTO1D_V3 /H1_2002_I588263/d01-x01-y01
Path: /H1_2002_I588263/d01-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.202395e+00
# Integral: 3.908615e+03
Edges(A1): [5.000000e+00, 1.000000e+01, 2.000000e+01, 4.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
3.506896e+03 	2.348331e+01 	2.313586e+04 	1.582535e+05 	6.524700e+05 
3.927373e+02 	1.932870e+00 	4.810610e+03 	6.063534e+04 	9.516700e+04 
8.976322e+00 	3.184628e-02 	2.047123e+02 	4.734852e+03 	2.963000e+03 
4.832143e-03 	8.181986e-06 	2.030345e-01 	8.534313e+00 	3.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2002_I588263/d01-x01-y02
Path: /H1_2002_I588263/d01-x01-y02
Title: ~
Type: Histo1D
---
# Mean: 8.254447e+00
# Integral: 1.648866e+03
Edges(A1): [5.000000e+00, 1.000000e+01, 2.000000e+01, 4.000000e+01, 7.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
1.309091e+03 	7.717658e+00 	8.853752e+03 	6.223136e+04 	2.730030e+05 
3.102004e+02 	1.375300e+00 	4.023013e+03 	5.407664e+04 	8.241600e+04 
2.913130e+01 	9.574782e-02 	7.134288e+02 	1.797627e+04 	1.047900e+04 
4.423248e-01 	9.149464e-04 	2.018760e+01 	9.344023e+02 	2.560000e+02 
1.348115e-03 	1.193719e-06 	9.607280e-02 	6.846774e+00 	2.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2002_I588263/d01-x01-y03
Path: /H1_2002_I588263/d01-x01-y03
Title: ~
Type: Histo1D
---
# Mean: 8.036193e+00
# Integral: 9.227932e+02
Edges(A1): [5.000000e+00, 1.000000e+01, 2.000000e+01, 4.000000e+01, 7.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
7.550704e+02 	3.895643e+00 	5.018796e+03 	3.466478e+04 	1.823590e+05 
1.505245e+02 	5.621266e-01 	1.954652e+03 	2.632280e+04 	4.799000e+04 
1.660582e+01 	4.492327e-02 	4.148361e+02 	1.069712e+04 	7.228000e+03 
5.896228e-01 	1.108559e-03 	2.725256e+01 	1.279042e+03 	3.840000e+02 
2.823641e-03 	2.675913e-06 	2.078666e-01 	1.531306e+01 	3.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2002_I588263/d02-x01-y01
Path: /H1_2002_I588263/d02-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.990363e+00
# Integral: 3.029770e+02
Edges(A1): [5.000000e+00, 1.000000e+01, 2.000000e+01, 4.000000e+01, 7.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
2.492771e+02 	1.073464e+00 	1.660778e+03 	1.149763e+04 	6.749800e+04 
4.854507e+01 	1.637944e-01 	6.287325e+02 	8.439761e+03 	1.719600e+04 
4.990127e+00 	1.182655e-02 	1.237141e+02 	3.160709e+03 	2.548000e+03 
1.646729e-01 	2.150155e-04 	7.671884e+00 	3.625332e+02 	1.450000e+02 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2002_I588263/d02-x01-y02
Path: /H1_2002_I588263/d02-x01-y02
Title: ~
Type: Histo1D
---
# Mean: 8.020657e+00
# Integral: 2.445859e+02
Edges(A1): [5.000000e+00, 1.000000e+01, 2.000000e+01, 4.000000e+01, 7.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
2.006942e+02 	9.076523e-01 	1.335976e+03 	9.243410e+03 	5.136500e+04 
3.940798e+01 	1.431307e-01 	5.108570e+02 	6.871358e+03 	1.289600e+04 
4.355965e+00 	1.111949e-02 	1.090534e+02 	2.820388e+03 	1.972000e+03 
1.260276e-01 	2.177476e-04 	5.720922e+00 	2.635557e+02 	8.700000e+01 
1.772084e-03 	1.570141e-06 	1.320299e-01 	9.843820e+00 	2.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2002_I588263/d02-x01-y03
Path: /H1_2002_I588263/d02-x01-y03
Title: ~
Type: Histo1D
---
# Mean: 8.031471e+00
# Integral: 1.571159e+02
Edges(A1): [5.000000e+00, 1.000000e+01, 2.000000e+01, 4.000000e+01, 7.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
1.283045e+02 	6.500570e-01 	8.507385e+02 	5.863378e+03 	3.012600e+04 
2.592194e+01 	9.421250e-02 	3.370678e+02 	4.548059e+03 	7.947000e+03 
2.785192e+00 	7.673456e-03 	6.942813e+01 	1.785938e+03 	1.130000e+03 
1.042120e-01 	2.150510e-04 	4.636974e+00 	2.081267e+02 	5.900000e+01 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2002_I588263/d02-x01-y04
Path: /H1_2002_I588263/d02-x01-y04
Title: ~
Type: Histo1D
---
# Mean: 8.091096e+00
# Integral: 1.548114e+02
Edges(A1): [5.000000e+00, 1.000000e+01, 2.000000e+01, 4.000000e+01, 7.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
1.258205e+02 	8.419604e-01 	8.329525e+02 	5.729770e+03 	2.487400e+04 
2.577303e+01 	1.040318e-01 	3.360366e+02 	4.543106e+03 	7.200000e+03 
3.089724e+00 	9.624778e-03 	7.758545e+01 	2.012180e+03 	1.123000e+03 
1.281556e-01 	2.875083e-04 	6.018983e+00 	2.876072e+02 	6.500000e+01 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2002_I588263/d02-x01-y05
Path: /H1_2002_I588263/d02-x01-y05
Title: ~
Type: Histo1D
---
# Mean: 8.193022e+00
# Integral: 6.330312e+01
Edges(A1): [5.000000e+00, 1.000000e+01, 2.000000e+01, 4.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
5.097423e+01 	4.225096e-01 	3.383506e+02 	2.330602e+03 	8.496000e+03 
1.087648e+01 	5.695724e-02 	1.419586e+02 	1.920518e+03 	2.751000e+03 
1.384805e+00 	4.679002e-03 	3.505506e+01 	9.179011e+02 	4.550000e+02 
6.760625e-02 	1.743426e-04 	3.279631e+00 	1.626882e+02 	2.900000e+01 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2002_I588263/d03-x01-y01
Path: /H1_2002_I588263/d03-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 4.456122e+00
# Integral: 3.908615e+03
Edges(A1): [5.000000e-01, 2.000000e+00, 8.000000e+00, 1.500000e+01, 5.000000e+01, 1.000000e+02]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
1.707891e+02 	2.017272e+00 	6.898664e+01 	2.852630e+01 	2.143100e+04 
1.244697e+03 	8.922527e+00 	1.460446e+03 	1.941988e+03 	2.155400e+05 
1.969223e+03 	1.173500e+01 	8.399661e+03 	4.081202e+04 	3.911400e+05 
3.790772e+02 	2.108655e+00 	3.999032e+03 	4.357406e+04 	8.395100e+04 
1.393672e+02 	6.449150e-01 	3.117128e+03 	7.731367e+04 	3.662300e+04 
5.059239e+00 	1.861779e-02 	3.211292e+02 	2.110215e+04 	1.739000e+03 
4.025398e-01 	1.052685e-03 	5.088191e+01 	6.805667e+03 	1.790000e+02 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2002_I588263/d04-x01-y01
Path: /H1_2002_I588263/d04-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.333837e+00
# Integral: 1.648866e+03
Edges(A1): [5.000000e-01, 2.000000e+00, 8.000000e+00, 1.500000e+01, 5.000000e+01, 1.000000e+02]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
6.009598e+01 	5.864582e-01 	2.422242e+01 	9.999447e+00 	8.351000e+03 
4.526567e+02 	2.823963e+00 	5.379007e+02 	7.231887e+02 	8.758900e+04 
7.947364e+02 	4.221241e+00 	3.437138e+03 	1.694303e+04 	1.777760e+05 
2.021954e+02 	9.810918e-01 	2.168064e+03 	2.401132e+04 	5.003900e+04 
1.234866e+02 	5.291758e-01 	3.006795e+03 	8.206649e+04 	3.609500e+04 
1.284705e+01 	4.080812e-02 	8.568553e+02 	5.933453e+04 	4.888000e+03 
2.848343e+00 	6.883073e-03 	4.126759e+02 	6.845288e+04 	1.418000e+03 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2002_I588263/d05-x01-y01
Path: /H1_2002_I588263/d05-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.102546e+00
# Integral: 9.227932e+02
Edges(A1): [5.000000e-01, 2.000000e+00, 8.000000e+00, 1.500000e+01, 5.000000e+01, 1.000000e+02]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
3.856868e+01 	3.822485e-01 	1.550270e+01 	6.382923e+00 	5.658000e+03 
2.658587e+02 	1.575580e+00 	3.135565e+02 	4.193146e+02 	5.648800e+04 
4.437352e+02 	1.919307e+00 	1.903373e+03 	9.305538e+03 	1.173810e+05 
1.032241e+02 	3.995019e-01 	1.104079e+03 	1.220000e+04 	3.137600e+04 
6.258853e+01 	2.059106e-01 	1.532873e+03 	4.213438e+04 	2.261900e+04 
6.881880e+00 	1.757341e-02 	4.625223e+02 	3.232587e+04 	3.230000e+03 
1.936085e+00 	3.683754e-03 	2.994807e+02 	5.568593e+04 	1.212000e+03 
END YODA_HISTO1D_V3



==> anc/vincia_Ep-820_Q2_TMS-5_S-07_ckkwl-dyn_merged_4j.yoda <==
BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y01
Path: /H1_2002_I588263/d01-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.189604e+00
# Area: 3.738741e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.738741e+03	3.613210e+01	2.688007e+04	2.124717e+05	7.025070e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	1.918383e-03	3.680193e-06	7.774700e-02	3.150880e+00	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	3.359828e+03	3.341989e+01	2.218364e+04	1.518607e+05	6.121200e+05
1.000000e+01	2.000000e+01	3.716810e+02	2.680471e+00	4.532362e+03	5.683989e+04	8.802400e+04
2.000000e+01	4.000000e+01	7.229859e+00	3.173511e-02	1.639867e+02	3.768013e+03	2.362000e+03
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y02
Path: /H1_2002_I588263/d01-x01-y02
Title: ~
Type: Histo1D
---
# Mean: 8.125272e+00
# Area: 1.592355e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.592355e+03	1.290426e+01	1.293832e+04	1.245487e+05	3.452110e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	8.083485e-04	6.534275e-07	6.170855e-02	4.710773e+00	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.279254e+03	1.079081e+01	8.646158e+03	6.073262e+04	2.617390e+05
1.000000e+01	2.000000e+01	2.905032e+02	2.016293e+00	3.740198e+03	4.986579e+04	7.561100e+04
2.000000e+01	4.000000e+01	2.232209e+01	9.644857e-02	5.393947e+02	1.337028e+04	7.720000e+03
4.000000e+01	7.000000e+01	2.757407e-01	7.107714e-04	1.250840e+01	5.753182e+02	1.400000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d01-x01-y03
Path: /H1_2002_I588263/d01-x01-y03
Title: ~
Type: Histo1D
---
# Mean: 7.923296e+00
# Area: 9.182797e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	9.182797e+02	8.799205e+00	7.275802e+03	6.881172e+04	2.297170e+05
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	2.099444e-03	2.320357e-06	1.533688e-01	1.122187e+01	2.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	7.574378e+02	7.941753e+00	5.049390e+03	3.497201e+04	1.783560e+05
1.000000e+01	2.000000e+01	1.478648e+02	8.115817e-01	1.901006e+03	2.531800e+04	4.577300e+04
2.000000e+01	4.000000e+01	1.269968e+01	4.525155e-02	3.126972e+02	7.929620e+03	5.415000e+03
4.000000e+01	7.000000e+01	2.753287e-01	6.161373e-04	1.255586e+01	5.808729e+02	1.710000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y01
Path: /H1_2002_I588263/d02-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.896629e+00
# Area: 2.421961e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.421961e+02	1.749654e+00	1.912533e+03	1.777909e+04	6.398000e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	2.006461e+02	1.509797e+00	1.346145e+03	9.382356e+03	5.030700e+04
1.000000e+01	2.000000e+01	3.867826e+01	2.313188e-01	4.953173e+02	6.567438e+03	1.227100e+04
2.000000e+01	4.000000e+01	2.829369e+00	8.472770e-03	6.905110e+01	1.731508e+03	1.367000e+03
4.000000e+01	7.000000e+01	4.231943e-02	6.596404e-05	2.019225e+00	9.778885e+01	3.500000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y02
Path: /H1_2002_I588263/d02-x01-y02
Title: ~
Type: Histo1D
---
# Mean: 7.881778e+00
# Area: 2.436178e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.436178e+02	3.646021e+00	1.920141e+03	1.792355e+04	6.624000e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	1.291096e-03	1.666929e-06	9.132893e-02	6.460380e+00	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	2.019223e+02	3.442098e+00	1.348628e+03	9.359235e+03	5.208700e+04
1.000000e+01	2.000000e+01	3.854822e+01	1.934460e-01	4.931257e+02	6.529372e+03	1.266300e+04
2.000000e+01	4.000000e+01	3.095603e+00	1.037758e-02	7.598985e+01	1.921236e+03	1.448000e+03
4.000000e+01	7.000000e+01	5.037696e-02	9.779086e-05	2.306733e+00	1.072504e+02	4.100000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y03
Path: /H1_2002_I588263/d02-x01-y03
Title: ~
Type: Histo1D
---
# Mean: 7.953156e+00
# Area: 1.757793e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.757793e+02	1.160184e+00	1.398001e+03	1.330041e+04	4.533600e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.440788e+02	9.942879e-01	9.599503e+02	6.648253e+03	3.522800e+04
1.000000e+01	2.000000e+01	2.916542e+01	1.569853e-01	3.742820e+02	4.977744e+03	9.059000e+03
2.000000e+01	4.000000e+01	2.478036e+00	8.782696e-03	6.121234e+01	1.558373e+03	1.017000e+03
4.000000e+01	7.000000e+01	5.707111e-02	1.284564e-04	2.555838e+00	1.160413e+02	3.200000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y04
Path: /H1_2002_I588263/d02-x01-y04
Title: ~
Type: Histo1D
---
# Mean: 7.954562e+00
# Area: 1.808762e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.808762e+02	1.538906e+00	1.438791e+03	1.388897e+04	3.977300e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	1.487341e+02	1.374359e+00	9.837300e+02	6.758301e+03	3.011600e+04
1.000000e+01	2.000000e+01	2.900691e+01	1.515374e-01	3.762754e+02	5.060275e+03	8.487000e+03
2.000000e+01	4.000000e+01	3.054295e+00	1.281400e-02	7.512647e+01	1.902381e+03	1.126000e+03
4.000000e+01	7.000000e+01	8.092161e-02	1.961966e-04	3.659223e+00	1.680157e+02	4.400000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d02-x01-y05
Path: /H1_2002_I588263/d02-x01-y05
Title: ~
Type: Histo1D
---
# Mean: 7.998078e+00
# Area: 7.581028e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	7.581028e+01	7.044397e-01	6.063365e+02	5.919693e+03	1.438800e+04
Underflow	Underflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
Overflow	Overflow	4.544792e-02	1.283828e-04	2.076884e+00	9.653824e+01	2.000000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	1.000000e+01	6.205646e+01	6.212125e-01	4.109368e+02	2.823857e+03	1.061800e+04
1.000000e+01	2.000000e+01	1.246598e+01	7.829421e-02	1.620055e+02	2.183177e+03	3.293000e+03
2.000000e+01	4.000000e+01	1.242379e+00	4.804506e-03	3.131741e+01	8.161211e+02	4.570000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d03-x01-y01
Path: /H1_2002_I588263/d03-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 3.802565e+00
# Area: 3.738741e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.738741e+03	3.613210e+01	1.421681e+04	1.361637e+05	7.025070e+05
Underflow	Underflow	1.966138e+02	2.708066e+00	7.943741e+01	3.285525e+01	2.479000e+04
Overflow	Overflow	2.039352e-01	7.719971e-04	2.491674e+01	3.229301e+03	8.200000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	1.412475e+03	1.310312e+01	1.642728e+03	2.168363e+03	2.462750e+05
2.000000e+00	8.000000e+00	1.745296e+03	1.700771e+01	7.144412e+03	3.356497e+04	3.454310e+05
8.000000e+00	1.500000e+01	2.840674e+02	2.456544e+00	2.987028e+03	3.244300e+04	6.085800e+04
1.500000e+01	5.000000e+01	9.718690e+01	8.423025e-01	2.156463e+03	5.293134e+04	2.410600e+04
5.000000e+01	1.000000e+02	2.898305e+00	1.359706e-02	1.818188e+02	1.179391e+04	9.650000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d04-x01-y01
Path: /H1_2002_I588263/d04-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 5.227685e+00
# Area: 1.592355e+03
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.592355e+03	1.290426e+01	8.324332e+03	1.563276e+05	3.452110e+05
Underflow	Underflow	7.367978e+01	9.273863e-01	2.966344e+01	1.223200e+01	1.014000e+04
Overflow	Overflow	1.352168e+00	4.286702e-03	1.881982e+02	2.922879e+04	6.210000e+02
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	5.218963e+02	4.352662e+00	6.125215e+02	8.149002e+02	1.019270e+05
2.000000e+00	8.000000e+00	7.350576e+02	5.716407e+00	3.083964e+03	1.483803e+04	1.650750e+05
8.000000e+00	1.500000e+01	1.615110e+02	1.248422e+00	1.728499e+03	1.910830e+04	3.928800e+04
1.500000e+01	5.000000e+01	9.143473e+01	6.221866e-01	2.191453e+03	5.874643e+04	2.553400e+04
5.000000e+01	1.000000e+02	7.423643e+00	3.291041e-02	4.900343e+02	3.357888e+04	2.626000e+03
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2002_I588263/d05-x01-y01
Path: /H1_2002_I588263/d05-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 5.150438e+00
# Area: 9.182797e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	9.182797e+02	8.799205e+00	4.729543e+03	9.345355e+04	2.297170e+05
Underflow	Underflow	4.797956e+01	5.630304e-01	1.927746e+01	7.934502e+00	7.147000e+03
Overflow	Overflow	8.973395e-01	2.228394e-03	1.309066e+02	2.233658e+04	5.310000e+02
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e-01	2.000000e+00	3.024690e+02	2.480365e+00	3.531821e+02	4.685251e+02	6.605300e+04
2.000000e+00	8.000000e+00	4.211587e+02	4.858160e+00	1.769656e+03	8.524617e+03	1.110080e+05
8.000000e+00	1.500000e+01	9.117708e+01	5.927781e-01	9.716750e+02	1.069822e+04	2.628400e+04
1.500000e+01	5.000000e+01	5.043426e+01	2.888912e-01	1.209526e+03	3.250377e+04	1.680500e+04
5.000000e+01	1.000000e+02	4.163769e+00	1.375205e-02	2.753199e+02	1.891390e+04	1.889000e+03
END YODA_HISTO1D_V2



==> anc/vincia_Ep-920_Q2HT2_TMS-5_ckkwl-fix_merged_4j_TMSvariation.yoda <==
BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d01-x01-y01
ErrorBreakdown: {0: {"": {up: 7.3292399999999986, dn: 158.14228000000003}}, 1: {"": {up: 0, dn: 20.712600000000002}}, 2: {"": {up: 0.96637166666666641, dn: 2.5059983333333333}}, 3: {"": {up: 0.23590149999999999, dn: 0.26475474999999998}}, 4: {"": {up: 0.024856080000000003, dn: 0.045597399999999996}}, 5: {"": {up: 0.0059989400000000003, dn: 0.003484649333333333}}}
Path: /H1_2016_I1496981/d01-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	2.026174e+02	1.581423e+02	7.329240e+00
9.000000e+00	2.000000e+00	2.000000e+00	5.363675e+01	2.071260e+01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	6.982812e+00	2.505998e+00	9.663717e-01
2.100000e+01	4.000000e+00	4.000000e+00	6.936355e-01	2.647547e-01	2.359015e-01
3.000000e+01	5.000000e+00	5.000000e+00	8.130082e-02	4.559740e-02	2.485608e-02
4.250000e+01	7.500000e+00	7.500000e+00	6.740100e-03	3.484649e-03	5.998940e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d02-x01-y01
ErrorBreakdown: {0: {"": {up: 2.2328400000000101, dn: 106.75427599999999}}, 1: {"": {up: 0, dn: 14.145172500000001}}, 2: {"": {up: 0.72585333333333324, dn: 1.646268333333333}}, 3: {"": {up: 0.18655962500000006, dn: 0.21880525000000001}}, 4: {"": {up: 0.018688439999999987, dn: 0.024001910000000008}}, 5: {"": {up: 0.0019142080000000006, dn: 0.0038790253333333335}}}
Path: /H1_2016_I1496981/d02-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.370663e+02	1.067543e+02	2.232840e+00
9.000000e+00	2.000000e+00	2.000000e+00	3.677938e+01	1.414517e+01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	4.766883e+00	1.646268e+00	7.258533e-01
2.100000e+01	4.000000e+00	4.000000e+00	4.947414e-01	2.188053e-01	1.865596e-01
3.000000e+01	5.000000e+00	5.000000e+00	5.193493e-02	2.400191e-02	1.868844e-02
4.250000e+01	7.500000e+00	7.500000e+00	5.570605e-03	3.879025e-03	1.914208e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d03-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 69.821407999999991}}, 1: {"": {up: 0, dn: 9.3964475000000007}}, 2: {"": {up: 0.37778500000000026, dn: 1.233975}}, 3: {"": {up: 0.10463375000000003, dn: 0.15968599999999999}}, 4: {"": {up: 0.017693239999999992, dn: 0.015416060000000002}}, 5: {"": {up: 0.0028454519999999996, dn: 0.0011197466666666668}}}
Path: /H1_2016_I1496981/d03-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	9.039040e+01	6.982141e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.487487e+01	9.396448e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	3.374228e+00	1.233975e+00	3.777850e-01
2.100000e+01	4.000000e+00	4.000000e+00	3.553706e-01	1.596860e-01	1.046338e-01
3.000000e+01	5.000000e+00	5.000000e+00	3.724890e-02	1.541606e-02	1.769324e-02
4.250000e+01	7.500000e+00	7.500000e+00	2.485708e-03	1.119747e-03	2.845452e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d04-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 44.279736}}, 1: {"": {up: 0, dn: 6.0092599999999994}}, 2: {"": {up: 0.32670000000000021, dn: 0.82859866666666648}}, 3: {"": {up: 0.076241125000000021, dn: 0.10107975}}, 4: {"": {up: 0.0098024300000000009, dn: 0.0164891}}, 5: {"": {up: 0.00059248133333333333, dn: 0.0014781460000000003}}}
Path: /H1_2016_I1496981/d04-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	5.866620e+01	4.427974e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.651155e+01	6.009260e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.263968e+00	8.285987e-01	3.267000e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.435914e-01	1.010797e-01	7.624113e-02
3.000000e+01	5.000000e+00	5.000000e+00	3.326300e-02	1.648910e-02	9.802430e-03
4.250000e+01	7.500000e+00	7.500000e+00	3.026273e-03	1.478146e-03	5.924813e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d05-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 28.400279999999999}}, 1: {"": {up: 0, dn: 3.9822049999999996}}, 2: {"": {up: 0.21305383333333339, dn: 0.60123300000000002}}, 3: {"": {up: 0.053827125000000003, dn: 0.063268099999999994}}, 4: {"": {up: 0.0078875899999999999, dn: 0.010375785}}, 5: {"": {up: 0.0015929246666666664, dn: 0.0014489202666666666}}}
Path: /H1_2016_I1496981/d05-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	3.861943e+01	2.840028e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.115072e+01	3.982205e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.587846e+00	6.012330e-01	2.130538e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.690576e-01	6.326810e-02	5.382713e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.878974e-02	1.037579e-02	7.887590e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.920000e-03	1.448920e-03	1.592925e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d06-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 16.792656000000001}}, 1: {"": {up: 0, dn: 2.3786225000000005}}, 2: {"": {up: 0.17597649999999998, dn: 0.3975143333333333}}, 3: {"": {up: 0.040923887500000006, dn: 0.04729522500000001}}, 4: {"": {up: 0.0037919900000000003, dn: 0.0075447549999999985}}, 5: {"": {up: 0.00084210000000000014, dn: 0.00094021633333333339}}}
Path: /H1_2016_I1496981/d06-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	2.430942e+01	1.679266e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	7.204810e+00	2.378623e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.069847e+00	3.975143e-01	1.759765e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.192724e-01	4.729523e-02	4.092389e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.428853e-02	7.544755e-03	3.791990e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.259753e-03	9.402163e-04	8.421000e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d07-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 9.3523639999999997}}, 1: {"": {up: 0, dn: 1.3741449999999995}}, 2: {"": {up: 0.11588133333333328, dn: 0.25354133333333334}}, 3: {"": {up: 0.029443424999999995, dn: 0.034566012500000007}}, 4: {"": {up: 0.0033127910000000007, dn: 0.0048523929999999991}}, 5: {"": {up: 0.00023385066666666661, dn: 0.00061234753333333329}}}
Path: /H1_2016_I1496981/d07-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.456646e+01	9.352364e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	4.401872e+00	1.374145e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	6.853013e-01	2.535413e-01	1.158813e-01
2.100000e+01	4.000000e+00	4.000000e+00	7.865104e-02	3.456601e-02	2.944342e-02
3.000000e+01	5.000000e+00	5.000000e+00	8.870159e-03	4.852393e-03	3.312791e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.113502e-03	6.123475e-04	2.338507e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d08-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 4.8420204}}, 1: {"": {up: 0, dn: 0.88522649999999992}}, 2: {"": {up: 0.074677333333333373, dn: 0.17484783333333337}}, 3: {"": {up: 0.017209187500000001, dn: 0.022797524999999999}}, 4: {"": {up: 0.0026880200000000002, dn: 0.0024573370000000004}}, 5: {"": {up: 0.00032327026666666679, dn: 0.0002683501333333333}}}
Path: /H1_2016_I1496981/d08-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	8.522712e+00	4.842020e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.706775e+00	8.852265e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	4.598670e-01	1.748478e-01	7.467733e-02
2.100000e+01	4.000000e+00	4.000000e+00	5.445337e-02	2.279752e-02	1.720919e-02
3.000000e+01	5.000000e+00	5.000000e+00	5.533515e-03	2.457337e-03	2.688020e-03
4.250000e+01	7.500000e+00	7.500000e+00	4.650791e-04	2.683501e-04	3.232703e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d09-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 53.08292999999999}}, 1: {"": {up: 0, dn: 6.7413000000000007}}, 2: {"": {up: 0.55668499999999987, dn: 0.98207333333333358}}, 3: {"": {up: 0.092397499999999966, dn: 0.11523750000000002}}, 4: {"": {up: 0.010779690000000008, dn: 0.018160699999999995}}, 5: {"": {up: 0.0022450919999999997, dn: 0.0016460213333333335}}}
Path: /H1_2016_I1496981/d09-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	6.999215e+01	5.308293e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.148756e+01	6.741300e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.730605e+00	9.820733e-01	5.566850e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.845726e-01	1.152375e-01	9.239750e-02
3.000000e+01	5.000000e+00	5.000000e+00	3.168354e-02	1.816070e-02	1.077969e-02
4.250000e+01	7.500000e+00	7.500000e+00	2.752405e-03	1.646021e-03	2.245092e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d10-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 35.610464999999998}}, 1: {"": {up: 0, dn: 4.4924874999999993}}, 2: {"": {up: 0.41298333333333348, dn: 0.64002500000000007}}, 3: {"": {up: 0.081925000000000026, dn: 0.082149174999999991}}, 4: {"": {up: 0.0079812699999999986, dn: 0.0097293599999999994}}, 5: {"": {up: 0.00026043266666666643, dn: 0.0020780106666666667}}}
Path: /H1_2016_I1496981/d10-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	4.713491e+01	3.561046e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.471802e+01	4.492487e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.875427e+00	6.400250e-01	4.129833e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.944010e-01	8.214917e-02	8.192500e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.996508e-02	9.729360e-03	7.981270e-03
4.250000e+01	7.500000e+00	7.500000e+00	2.747431e-03	2.078011e-03	2.604327e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d11-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 23.299230000000001}}, 1: {"": {up: 0, dn: 3.1478124999999997}}, 2: {"": {up: 0.22305233333333341, dn: 0.50059233333333342}}, 3: {"": {up: 0.044011124999999984, dn: 0.062469425000000009}}, 4: {"": {up: 0.0062254599999999986, dn: 0.0071238510000000022}}, 5: {"": {up: 0.001406588666666667, dn: 0.00016227666666666658}}}
Path: /H1_2016_I1496981/d11-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	3.108642e+01	2.329923e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.003468e+01	3.147812e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.337656e+00	5.005923e-01	2.230523e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.397113e-01	6.246943e-02	4.401112e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.605679e-02	7.123851e-03	6.225460e-03
4.250000e+01	7.500000e+00	7.500000e+00	8.363567e-04	1.622767e-04	1.406589e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d12-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 14.989134999999997}}, 1: {"": {up: 0, dn: 2.1126399999999999}}, 2: {"": {up: 0.18217949999999994, dn: 0.33878283333333337}}, 3: {"": {up: 0.029548375000000002, dn: 0.040950262500000008}}, 4: {"": {up: 0.0030033199999999986, dn: 0.0078349470000000018}}, 5: {"": {up: 0.00031826466666666649, dn: 0.00026710866666666681}}}
Path: /H1_2016_I1496981/d12-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	2.022962e+01	1.498913e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	6.651912e+00	2.112640e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	9.010782e-01	3.387828e-01	1.821795e-01
2.100000e+01	4.000000e+00	4.000000e+00	9.919650e-02	4.095026e-02	2.954838e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.367210e-02	7.834947e-03	3.003320e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.118229e-03	2.671087e-04	3.182647e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d13-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 9.7544194999999991}}, 1: {"": {up: 0, dn: 1.4685424999999999}}, 2: {"": {up: 0.11995699999999987, dn: 0.24215416666666673}}, 3: {"": {up: 0.022426199999999993, dn: 0.024950037500000001}}, 4: {"": {up: 0.0037107849999999994, dn: 0.0040454929999999998}}, 5: {"": {up: 0.00083103266666666664, dn: 0.00058311360000000011}}}
Path: /H1_2016_I1496981/d13-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	1.320886e+01	9.754419e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	4.535152e+00	1.468542e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	6.449930e-01	2.421542e-01	1.199570e-01
2.100000e+01	4.000000e+00	4.000000e+00	6.758854e-02	2.495004e-02	2.242620e-02
3.000000e+01	5.000000e+00	5.000000e+00	7.379505e-03	4.045493e-03	3.710785e-03
4.250000e+01	7.500000e+00	7.500000e+00	7.648540e-04	5.831136e-04	8.310327e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d14-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 5.9445829999999997}}, 1: {"": {up: 0, dn: 0.94089525000000029}}, 2: {"": {up: 0.095127333333333286, dn: 0.16303800000000002}}, 3: {"": {up: 0.017189462499999995, dn: 0.018992725000000002}}, 4: {"": {up: 0.0016202460000000005, dn: 0.0031248059999999995}}, 5: {"": {up: 0.0001269891333333334, dn: 0.0004471763333333333}}}
Path: /H1_2016_I1496981/d14-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	8.330380e+00	5.944583e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.921060e+00	9.408953e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	4.355277e-01	1.630380e-01	9.512733e-02
2.100000e+01	4.000000e+00	4.000000e+00	4.870918e-02	1.899273e-02	1.718946e-02
3.000000e+01	5.000000e+00	5.000000e+00	5.845847e-03	3.124806e-03	1.620246e-03
4.250000e+01	7.500000e+00	7.500000e+00	5.455249e-04	4.471763e-04	1.269891e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d15-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 3.3282429999999996}}, 1: {"": {up: 0, dn: 0.57457150000000001}}, 2: {"": {up: 0.063267500000000032, dn: 0.10463049999999999}}, 3: {"": {up: 0.012369974999999998, dn: 0.014180400000000003}}, 4: {"": {up: 0.0015391350000000001, dn: 0.0019987910000000002}}, 5: {"": {up: 8.899e-05, dn: 0.00019457619999999998}}}
Path: /H1_2016_I1496981/d15-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	4.913860e+00	3.328243e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.806242e+00	5.745715e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.805887e-01	1.046305e-01	6.326750e-02
2.100000e+01	4.000000e+00	4.000000e+00	3.215884e-02	1.418040e-02	1.236997e-02
3.000000e+01	5.000000e+00	5.000000e+00	3.578718e-03	1.998791e-03	1.539135e-03
4.250000e+01	7.500000e+00	7.500000e+00	4.351031e-04	1.945762e-04	8.899000e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d16-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 1.7760320000000001}}, 1: {"": {up: 0, dn: 0.37023424999999988}}, 2: {"": {up: 0.040643500000000027, dn: 0.075642283333333338}}, 3: {"": {up: 0.0063552625000000001, dn: 0.0096587749999999997}}, 4: {"": {up: 0.0011256690000000001, dn: 0.0010781880000000001}}, 5: {"": {up: 0.00015396286666666668, dn: 7.4120800000000004e-05}}}
Path: /H1_2016_I1496981/d16-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	2.879541e+00	1.776032e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.122232e+00	3.702342e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.916517e-01	7.564228e-02	4.064350e-02
2.100000e+01	4.000000e+00	4.000000e+00	2.294219e-02	9.658775e-03	6.355263e-03
3.000000e+01	5.000000e+00	5.000000e+00	2.223759e-03	1.078188e-03	1.125669e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.553725e-04	7.412080e-05	1.539629e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d17-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 3.1850399999999999}}, 1: {"": {up: 0.55228924999999984, dn: 0.8749617500000002}}, 2: {"": {up: 0.095999124999999991, dn: 0.083678737499999989}}, 3: {"": {up: 0.0016595300000000002, dn: 0.0028427345000000001}}}
Path: /H1_2016_I1496981/d17-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	8.570176e+00	3.185040e+00	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	2.202578e+00	8.749618e-01	5.522892e-01
1.600000e+01	4.000000e+00	4.000000e+00	2.034460e-01	8.367874e-02	9.599912e-02
3.000000e+01	1.000000e+01	1.000000e+01	5.649180e-03	2.842735e-03	1.659530e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d18-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 2.1693011999999996}}, 1: {"": {up: 0.33294199999999985, dn: 0.57673375000000004}}, 2: {"": {up: 0.060953249999999987, dn: 0.064534675000000014}}, 3: {"": {up: 0.0019438229999999999, dn: 0.0020836510000000002}}}
Path: /H1_2016_I1496981/d18-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	5.766500e+00	2.169301e+00	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.527661e+00	5.767338e-01	3.329420e-01
1.600000e+01	4.000000e+00	4.000000e+00	1.466405e-01	6.453468e-02	6.095325e-02
3.000000e+01	1.000000e+01	1.000000e+01	3.756207e-03	2.083651e-03	1.943823e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d19-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 1.2950252000000004}}, 1: {"": {up: 0.24667100000000008, dn: 0.40893699999999988}}, 2: {"": {up: 0.034580275000000008, dn: 0.044909149999999995}}, 3: {"": {up: 0.0015978064999999995, dn: 0.0010763825000000002}}}
Path: /H1_2016_I1496981/d19-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	3.834131e+00	1.295025e+00	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.028501e+00	4.089370e-01	2.466710e-01
1.600000e+01	4.000000e+00	4.000000e+00	1.050298e-01	4.490915e-02	3.458028e-02
3.000000e+01	1.000000e+01	1.000000e+01	2.644137e-03	1.076383e-03	1.597806e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d20-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.90365680000000004}}, 1: {"": {up: 0.16701874999999999, dn: 0.28813749999999999}}, 2: {"": {up: 0.028950950000000003, dn: 0.028507362499999994}}, 3: {"": {up: 0.00083156050000000002, dn: 0.00079405049999999987}}}
Path: /H1_2016_I1496981/d20-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	2.490397e+00	9.036568e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	7.064115e-01	2.881375e-01	1.670187e-01
1.600000e+01	4.000000e+00	4.000000e+00	7.068110e-02	2.850736e-02	2.895095e-02
3.000000e+01	1.000000e+01	1.000000e+01	2.055652e-03	7.940505e-04	8.315605e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d21-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.65321879999999988}}, 1: {"": {up: 0.10828549999999998, dn: 0.20036200000000004}}, 2: {"": {up: 0.016957525000000008, dn: 0.024649412499999999}}, 3: {"": {up: 0.00053089299999999973, dn: 0.00091089030000000002}}}
Path: /H1_2016_I1496981/d21-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	1.694545e+00	6.532188e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	4.850793e-01	2.003620e-01	1.082855e-01
1.600000e+01	4.000000e+00	4.000000e+00	5.292349e-02	2.464941e-02	1.695753e-02
3.000000e+01	1.000000e+01	1.000000e+01	1.209542e-03	9.108903e-04	5.308930e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d22-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.39843439999999997}}, 1: {"": {up: 0.09599325000000003, dn: 0.14093639999999999}}, 2: {"": {up: 0.013874212499999997, dn: 0.015078475000000001}}, 3: {"": {up: 0.00051081300000000004, dn: 0.00038111624999999995}}}
Path: /H1_2016_I1496981/d22-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	1.058304e+00	3.984344e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	3.236670e-01	1.409364e-01	9.599325e-02
1.600000e+01	4.000000e+00	4.000000e+00	3.565294e-02	1.507848e-02	1.387421e-02
3.000000e+01	1.000000e+01	1.000000e+01	8.447755e-04	3.811162e-04	5.108130e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d23-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.26350948000000002}}, 1: {"": {up: 0.067316674999999992, dn: 0.08050827499999999}}, 2: {"": {up: 0.0096383749999999976, dn: 0.010454155}}, 3: {"": {up: 0.00039192049999999998, dn: 0.00022804164999999996}}}
Path: /H1_2016_I1496981/d23-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	6.567064e-01	2.635095e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.995596e-01	8.050827e-02	6.731667e-02
1.600000e+01	4.000000e+00	4.000000e+00	2.219938e-02	1.045415e-02	9.638375e-03
3.000000e+01	1.000000e+01	1.000000e+01	6.451285e-04	2.280416e-04	3.919205e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d24-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.15929364000000004}}, 1: {"": {up: 0.036200575000000013, dn: 0.056294849999999994}}, 2: {"": {up: 0.0072168750000000011, dn: 0.0071134187499999994}}, 3: {"": {up: 0.00013838780000000002, dn: 0.00026873875000000007}}}
Path: /H1_2016_I1496981/d24-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	4.012824e-01	1.592936e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.334378e-01	5.629485e-02	3.620058e-02
1.600000e+01	4.000000e+00	4.000000e+00	1.575031e-02	7.113419e-03	7.216875e-03
3.000000e+01	1.000000e+01	1.000000e+01	4.400557e-04	2.687388e-04	1.383878e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d51-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0}}, 1: {"": {up: 0, dn: 0}}, 2: {"": {up: 0, dn: 0}}, 3: {"": {up: 0, dn: 0}}, 4: {"": {up: 0, dn: 0}}, 5: {"": {up: 0, dn: 0}}}
Path: /H1_2016_I1496981/d51-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.750000e+02	2.500000e+01	2.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
2.350000e+02	3.500000e+01	3.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
3.350000e+02	6.500000e+01	6.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
5.500000e+02	1.500000e+02	1.500000e+02	0.000000e+00	0.000000e+00	0.000000e+00
2.850000e+03	2.150000e+03	2.150000e+03	0.000000e+00	0.000000e+00	0.000000e+00
1.000000e+04	5.000000e+03	5.000000e+03	0.000000e+00	0.000000e+00	0.000000e+00
END YODA_SCATTER2D_V2



==> anc/vincia_Ep-920_Q2HT2_TMS-5_umeps-fix_merged_4j.yoda <==
BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d01-x01-y01
Path: /H1_2016_I1496981/d01-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.237040e+00
# Area: 8.411566e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	8.411566e+02	4.244138e+00	5.246328e+03	3.698674e+04	7.791440e+05
Underflow	Underflow	1.494800e+02	7.456644e-01	6.346697e+02	2.697827e+03	9.764900e+04
Overflow	Overflow	7.443839e-03	1.083663e-04	4.916139e-01	3.195944e+01	6.100000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	4.785587e+02	2.235734e+00	2.658837e+03	1.500715e+04	3.552450e+05
7.000000e+00	1.100000e+01	1.813016e+02	9.921333e-01	1.513255e+03	1.282516e+04	2.283700e+05
1.100000e+01	1.700000e+01	2.815879e+01	2.274120e-01	3.618416e+02	4.717682e+03	7.762300e+04
1.700000e+01	2.500000e+01	3.072696e+00	3.417278e-02	6.016805e+01	1.191048e+03	1.662900e+04
2.500000e+01	3.500000e+01	4.719996e-01	7.857124e-03	1.305383e+01	3.630596e+02	3.020000e+03
3.500000e+01	5.000000e+01	1.054302e-01	1.056317e-03	4.011553e+00	1.528467e+02	5.470000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d02-x01-y01
Path: /H1_2016_I1496981/d02-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.247077e+00
# Area: 5.722883e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	5.722883e+02	2.449848e+00	3.575129e+03	2.529280e+04	6.426410e+05
Underflow	Underflow	1.018293e+02	4.449480e-01	4.323370e+02	1.837708e+03	8.032400e+04
Overflow	Overflow	2.656994e-02	7.447375e-05	1.497970e+00	8.535248e+01	5.000000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	3.242330e+02	1.264716e+00	1.801966e+03	1.017383e+04	2.907410e+05
7.000000e+00	1.100000e+01	1.241909e+02	5.660327e-01	1.035779e+03	8.772209e+03	1.896420e+05
1.100000e+01	1.700000e+01	1.915448e+01	1.484914e-01	2.445572e+02	3.165391e+03	6.459100e+04
1.700000e+01	2.500000e+01	2.516280e+00	2.207259e-02	4.927179e+01	9.756806e+02	1.420200e+04
2.500000e+01	3.500000e+01	2.959348e-01	3.011285e-03	8.270227e+00	2.331670e+02	2.559000e+03
3.500000e+01	5.000000e+01	4.195842e-02	5.014989e-04	1.450720e+00	4.946985e+01	5.320000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d03-x01-y01
Path: /H1_2016_I1496981/d03-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.294982e+00
# Area: 3.826233e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.826233e+02	1.005112e+00	2.408607e+03	1.717963e+04	7.189730e+05
Underflow	Underflow	6.682499e+01	1.912956e-01	2.837037e+02	1.205861e+03	8.823400e+04
Overflow	Overflow	5.323187e-04	2.085151e-05	4.970998e-02	4.068059e+00	5.400000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	2.142899e+02	5.111921e-01	1.190988e+03	6.724166e+03	3.225710e+05
7.000000e+00	1.100000e+01	8.587652e+01	2.354271e-01	7.169502e+02	6.077780e+03	2.136860e+05
1.100000e+01	1.700000e+01	1.361392e+01	5.652081e-02	1.755399e+02	2.295270e+03	7.457900e+04
1.700000e+01	2.500000e+01	1.793869e+00	9.013403e-03	3.508613e+01	6.946619e+02	1.620100e+04
2.500000e+01	3.500000e+01	2.244553e-01	1.466936e-03	6.338697e+00	1.802012e+02	3.130000e+03
3.500000e+01	5.000000e+01	-9.102490e-04	1.751139e-04	-4.950750e-02	-2.387266e+00	5.180000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d04-x01-y01
Path: /H1_2016_I1496981/d04-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.341361e+00
# Area: 2.516807e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.516807e+02	6.117491e-01	1.595998e+03	1.155833e+04	5.691550e+05
Underflow	Underflow	4.376507e+01	1.283888e-01	1.857792e+02	7.895296e+02	6.846900e+04
Overflow	Overflow	7.697068e-03	2.203614e-05	4.135614e-01	2.185126e+01	6.900000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	1.400407e+02	3.145636e-01	7.801793e+02	4.415383e+03	2.525760e+05
7.000000e+00	1.100000e+01	5.685860e+01	1.309858e-01	4.758449e+02	4.044545e+03	1.705290e+05
1.100000e+01	1.700000e+01	9.480159e+00	3.142450e-02	1.215242e+02	1.578976e+03	6.092900e+04
1.700000e+01	2.500000e+01	1.301392e+00	5.267493e-03	2.564734e+01	5.117244e+02	1.363200e+04
2.500000e+01	3.500000e+01	2.056126e-01	9.658750e-04	5.792362e+00	1.649035e+02	2.485000e+03
3.500000e+01	5.000000e+01	2.153314e-02	1.311315e-04	8.172712e-01	3.141768e+01	4.660000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d05-x01-y01
Path: /H1_2016_I1496981/d05-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.382695e+00
# Area: 1.677418e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.677418e+02	3.106367e-01	1.070645e+03	7.816101e+03	5.011190e+05
Underflow	Underflow	2.890002e+01	7.055879e-02	1.226640e+02	5.212456e+02	5.874000e+04
Overflow	Overflow	-8.827980e-04	4.560131e-06	-5.741657e-02	-3.802870e+00	3.400000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	9.193427e+01	1.554096e-01	5.118041e+02	2.894323e+03	2.184090e+05
7.000000e+00	1.100000e+01	3.915412e+01	6.557313e-02	3.282642e+02	2.795628e+03	1.518730e+05
1.100000e+01	1.700000e+01	6.805409e+00	1.595459e-02	8.751316e+01	1.141650e+03	5.665600e+04
1.700000e+01	2.500000e+01	8.006944e-01	2.652927e-03	1.582808e+01	3.164366e+02	1.259800e+04
2.500000e+01	3.500000e+01	1.142835e-01	4.030303e-04	3.221682e+00	9.171496e+01	2.327000e+03
3.500000e+01	5.000000e+01	3.388568e-02	8.002248e-05	1.407171e+00	5.890482e+01	4.820000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d06-x01-y01
Path: /H1_2016_I1496981/d06-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.444669e+00
# Area: 1.092166e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.092166e+02	1.529601e-01	7.038647e+02	5.198465e+03	4.784100e+05
Underflow	Underflow	1.861579e+01	3.684510e-02	7.902380e+01	3.358444e+02	5.414500e+04
Overflow	Overflow	1.226668e-03	3.255623e-06	5.883026e-02	2.691742e+00	4.600000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	5.891248e+01	7.836990e-02	3.282864e+02	1.858622e+03	2.041200e+05
7.000000e+00	1.100000e+01	2.620249e+01	2.882590e-02	2.202598e+02	1.880767e+03	1.470630e+05
1.100000e+01	1.700000e+01	4.838349e+00	7.401680e-03	6.264415e+01	8.224839e+02	5.682400e+04
1.700000e+01	2.500000e+01	5.599867e-01	1.277733e-03	1.104133e+01	2.201001e+02	1.315400e+04
2.500000e+01	3.500000e+01	7.792045e-02	2.022438e-04	2.181358e+00	6.144972e+01	2.588000e+03
3.500000e+01	5.000000e+01	8.345224e-03	3.431615e-05	3.690748e-01	1.650760e+01	4.700000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d07-x01-y01
Path: /H1_2016_I1496981/d07-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.500403e+00
# Area: 6.690760e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	6.690760e+01	6.938169e-02	4.349264e+02	3.268195e+03	4.297610e+05
Underflow	Underflow	1.127404e+01	1.750794e-02	4.786725e+01	2.034681e+02	4.689000e+04
Overflow	Overflow	2.292664e-03	2.205291e-06	1.198757e-01	6.361619e+00	6.900000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	3.574670e+01	3.580199e-02	1.989628e+02	1.125110e+03	1.784830e+05
7.000000e+00	1.100000e+01	1.621054e+01	1.224211e-02	1.365386e+02	1.168394e+03	1.346780e+05
1.100000e+01	1.700000e+01	3.200786e+00	3.173009e-03	4.149735e+01	5.455280e+02	5.390800e+04
1.700000e+01	2.500000e+01	3.992434e-01	5.550642e-04	7.733952e+00	1.513685e+02	1.267800e+04
2.500000e+01	3.500000e+01	6.329709e-02	8.112339e-05	1.770037e+00	4.988002e+01	2.512000e+03
3.500000e+01	5.000000e+01	1.069562e-02	1.823521e-05	4.364796e-01	1.808327e+01	5.430000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d08-x01-y01
Path: /H1_2016_I1496981/d08-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.612197e+00
# Area: 4.076473e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.076473e+01	3.955078e-02	2.695445e+02	2.071293e+03	2.870890e+05
Underflow	Underflow	6.491374e+00	9.655750e-03	2.755201e+01	1.170786e+02	3.031700e+04
Overflow	Overflow	7.015596e-04	9.850433e-07	3.616423e-02	1.847948e+00	3.300000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	2.146386e+01	2.067516e-02	1.196376e+02	6.775928e+02	1.153630e+05
7.000000e+00	1.100000e+01	1.031371e+01	6.946262e-03	8.730319e+01	7.511083e+02	9.080100e+04
1.100000e+01	1.700000e+01	2.148925e+00	1.862397e-03	2.769285e+01	3.619477e+02	3.873000e+04
1.700000e+01	2.500000e+01	2.858650e-01	3.432875e-04	5.554006e+00	1.090956e+02	9.714000e+03
2.500000e+01	3.500000e+01	5.650474e-02	5.800862e-05	1.625488e+00	4.720263e+01	1.829000e+03
3.500000e+01	5.000000e+01	3.790160e-03	8.925430e-06	1.431444e-01	5.419301e+00	3.020000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d09-x01-y01
Path: /H1_2016_I1496981/d09-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.666729e+00
# Area: 2.570380e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.570380e+02	1.353360e+00	1.713603e+03	1.268632e+04	2.724210e+05
Underflow	Underflow	4.613521e+01	2.286188e-01	2.138455e+02	9.939851e+02	2.761000e+04
Overflow	Overflow	6.621089e-03	4.939638e-05	3.924928e-01	2.338888e+01	2.600000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	1.303669e+02	6.007103e-01	7.707537e+02	4.597724e+03	1.023760e+05
7.000000e+00	1.100000e+01	6.987613e+01	4.113338e-01	5.811445e+02	4.907721e+03	1.007390e+05
1.100000e+01	1.700000e+01	9.338787e+00	9.426247e-02	1.198937e+02	1.561549e+03	3.334600e+04
1.700000e+01	2.500000e+01	1.104960e+00	1.450397e-02	2.147847e+01	4.218583e+02	6.880000e+03
2.500000e+01	3.500000e+01	1.788106e-01	3.424308e-03	4.959425e+00	1.385068e+02	1.233000e+03
3.500000e+01	5.000000e+01	3.061722e-02	4.567575e-04	1.135511e+00	4.158204e+01	2.110000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d10-x01-y01
Path: /H1_2016_I1496981/d10-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.674393e+00
# Area: 1.749768e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.749768e+02	7.813452e-01	1.167864e+03	8.671020e+03	2.243040e+05
Underflow	Underflow	3.070315e+01	1.276503e-01	1.423062e+02	6.613447e+02	2.233300e+04
Overflow	Overflow	1.377336e-02	3.677319e-05	7.702533e-01	4.352990e+01	2.200000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	8.957165e+01	3.523662e-01	5.295819e+02	3.159195e+03	8.381200e+04
7.000000e+00	1.100000e+01	4.708742e+01	2.275550e-01	3.907697e+02	3.292706e+03	8.339600e+04
1.100000e+01	1.700000e+01	6.652988e+00	6.324484e-02	8.474864e+01	1.094351e+03	2.758200e+04
1.700000e+01	2.500000e+01	8.631955e-01	9.061289e-03	1.719796e+01	3.468193e+02	5.907000e+03
2.500000e+01	3.500000e+01	6.594660e-02	1.223305e-03	1.876973e+00	5.383181e+01	1.047000e+03
3.500000e+01	5.000000e+01	1.864477e-02	2.074578e-04	6.122065e-01	1.924372e+01	2.050000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d11-x01-y01
Path: /H1_2016_I1496981/d11-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.748207e+00
# Area: 1.172859e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.172859e+02	3.055667e-01	7.914693e+02	5.935182e+03	2.517330e+05
Underflow	Underflow	1.996151e+01	4.588095e-02	9.252623e+01	4.300543e+02	2.469000e+04
Overflow	Overflow	-4.332736e-04	9.919475e-06	-1.267009e-02	3.083000e-03	2.500000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	5.869850e+01	1.344747e-01	3.473396e+02	2.073845e+03	9.242700e+04
7.000000e+00	1.100000e+01	3.319795e+01	9.752626e-02	2.764164e+02	2.336636e+03	9.416700e+04
1.100000e+01	1.700000e+01	4.794395e+00	2.318519e-02	6.199391e+01	8.131032e+02	3.213600e+04
1.700000e+01	2.500000e+01	5.469439e-01	3.801395e-03	1.083228e+01	2.169866e+02	6.762000e+03
2.500000e+01	3.500000e+01	9.144158e-02	6.133185e-04	2.556222e+00	7.211785e+01	1.317000e+03
3.500000e+01	5.000000e+01	-4.436409e-03	7.495950e-05	-1.826780e-01	-7.564152e+00	2.090000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d12-x01-y01
Path: /H1_2016_I1496981/d12-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.814790e+00
# Area: 7.721274e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	7.721274e+01	1.763936e-01	5.261886e+02	4.018176e+03	1.999580e+05
Underflow	Underflow	1.266637e+01	2.586133e-02	5.867038e+01	2.725117e+02	1.885900e+04
Overflow	Overflow	2.854512e-03	1.054278e-05	1.570032e-01	8.410350e+00	2.900000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	3.817457e+01	8.065977e-02	2.258540e+02	1.348135e+03	7.241400e+04
7.000000e+00	1.100000e+01	2.248484e+01	5.403083e-02	1.872994e+02	1.584191e+03	7.529900e+04
1.100000e+01	1.700000e+01	3.384316e+00	1.317084e-02	4.355504e+01	5.684491e+02	2.639500e+04
1.700000e+01	2.500000e+01	4.206532e-01	2.180902e-03	8.336802e+00	1.671204e+02	5.770000e+03
2.500000e+01	3.500000e+01	7.473952e-02	4.224994e-04	2.132857e+00	6.156560e+01	9.920000e+02
3.500000e+01	5.000000e+01	4.396081e-03	5.686180e-05	1.829707e-01	7.792811e+00	2.000000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d13-x01-y01
Path: /H1_2016_I1496981/d13-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.878087e+00
# Area: 5.158129e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	5.158129e+01	8.366298e-02	3.547806e+02	2.738330e+03	1.771000e+05
Underflow	Underflow	8.147003e+00	1.253703e-02	3.780105e+01	1.758596e+02	1.613800e+04
Overflow	Overflow	-6.608358e-04	1.680708e-06	-4.311722e-02	-2.829398e+00	1.100000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	2.523084e+01	3.672522e-02	1.495972e+02	8.949744e+02	6.280200e+04
7.000000e+00	1.100000e+01	1.539080e+01	2.639156e-02	1.283854e+02	1.087650e+03	6.711300e+04
1.100000e+01	1.700000e+01	2.476308e+00	6.653940e-03	3.164058e+01	4.098881e+02	2.463200e+04
1.700000e+01	2.500000e+01	2.725716e-01	1.134853e-03	5.408300e+00	1.085906e+02	5.213000e+03
2.500000e+01	3.500000e+01	4.865989e-02	1.807539e-04	1.347428e+00	3.762351e+01	9.870000e+02
3.500000e+01	5.000000e+01	1.576305e-02	3.793696e-05	6.438218e-01	2.657225e+01	2.040000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d14-x01-y01
Path: /H1_2016_I1496981/d14-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.980839e+00
# Area: 3.364412e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.364412e+01	3.850346e-02	2.348642e+02	1.837382e+03	1.698970e+05
Underflow	Underflow	5.009414e+00	6.656735e-03	2.319906e+01	1.077351e+02	1.445800e+04
Overflow	Overflow	8.273700e-05	1.615470e-06	1.540326e-03	-1.196251e-01	2.000000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	1.613357e+01	1.612058e-02	9.600274e+01	5.763061e+02	5.866400e+04
7.000000e+00	1.100000e+01	1.046693e+01	1.196148e-02	8.759237e+01	7.444832e+02	6.519300e+04
1.100000e+01	1.700000e+01	1.823770e+00	3.100285e-03	2.359722e+01	3.097295e+02	2.478100e+04
1.700000e+01	2.500000e+01	1.801024e-01	5.571549e-04	3.575874e+00	7.174306e+01	5.505000e+03
2.500000e+01	3.500000e+01	2.909733e-02	9.191965e-05	8.240066e-01	2.350662e+01	1.088000e+03
3.500000e+01	5.000000e+01	1.152277e-03	1.369050e-05	7.137361e-02	3.998283e+00	1.880000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d15-x01-y01
Path: /H1_2016_I1496981/d15-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.054778e+00
# Area: 2.070757e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.070757e+01	1.725786e-02	1.460873e+02	1.168096e+03	1.537830e+05
Underflow	Underflow	3.096413e+00	3.531544e-03	1.434777e+01	6.666086e+01	1.241000e+04
Overflow	Overflow	9.960619e-04	1.017282e-06	5.258753e-02	2.817747e+00	3.400000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	9.691501e+00	7.273023e-03	5.751927e+01	3.444237e+02	5.101900e+04
7.000000e+00	1.100000e+01	6.528401e+00	4.802700e-03	5.479625e+01	4.671384e+02	6.001300e+04
1.100000e+01	1.700000e+01	1.221590e+00	1.364632e-03	1.580178e+01	2.073583e+02	2.370300e+04
1.700000e+01	2.500000e+01	1.430831e-01	2.430468e-04	2.782884e+00	5.461821e+01	5.347000e+03
2.500000e+01	3.500000e+01	2.151714e-02	3.378108e-05	6.162610e-01	1.780775e+01	1.022000e+03
3.500000e+01	5.000000e+01	4.067886e-03	8.112291e-06	1.705057e-01	7.270584e+00	2.350000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d16-x01-y01
Path: /H1_2016_I1496981/d16-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.163593e+00
# Area: 1.296999e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.296999e+01	1.005311e-02	9.291174e+01	7.566935e+02	1.036200e+05
Underflow	Underflow	1.906377e+00	2.240199e-03	8.831991e+00	4.103075e+01	8.007000e+03
Overflow	Overflow	1.820680e-05	4.709881e-07	1.112779e-03	5.589670e-02	1.500000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	5.816507e+00	3.997520e-03	3.454258e+01	2.069838e+02	3.263300e+04
7.000000e+00	1.100000e+01	4.318375e+00	2.840316e-03	3.650530e+01	3.135522e+02	4.078500e+04
1.100000e+01	1.700000e+01	8.064884e-01	7.996230e-04	1.040337e+01	1.360394e+02	1.720200e+04
1.700000e+01	2.500000e+01	9.818826e-02	1.473915e-04	1.924423e+00	3.809578e+01	4.115000e+03
2.500000e+01	3.500000e+01	2.185597e-02	2.370392e-05	6.192128e-01	1.769323e+01	7.440000e+02
3.500000e+01	5.000000e+01	2.182110e-03	3.883743e-06	8.375315e-02	3.242587e+00	1.190000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d17-x01-y01
Path: /H1_2016_I1496981/d17-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.276205e+00
# Area: 4.559016e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.559016e+01	1.481543e-01	3.317233e+02	2.688252e+03	4.918700e+04
Underflow	Underflow	9.365467e+00	3.276613e-02	4.690807e+01	2.359368e+02	6.588000e+03
Overflow	Overflow	0.000000e+00	1.320630e-06	-6.077400e-04	-5.600400e-02	4.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	2.394885e+01	7.749413e-02	1.579745e+02	1.053448e+03	2.279500e+04
8.000000e+00	1.200000e+01	1.008356e+01	3.088944e-02	9.415329e+01	8.901795e+02	1.471000e+04
1.200000e+01	2.000000e+01	2.038624e+00	6.608295e-03	2.906223e+01	4.214347e+02	4.640000e+03
2.000000e+01	4.000000e+01	1.536552e-01	3.949332e-04	3.625891e+00	8.730834e+01	4.500000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d18-x01-y01
Path: /H1_2016_I1496981/d18-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.300552e+00
# Area: 3.062777e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.062777e+01	7.918329e-02	2.235997e+02	1.821935e+03	4.080200e+04
Underflow	Underflow	6.377008e+00	1.688290e-02	3.199519e+01	1.612115e+02	5.443000e+03
Overflow	Overflow	-2.373446e-04	3.635436e-07	-1.022935e-02	-4.481620e-01	3.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	1.590127e+01	4.044603e-02	1.048994e+02	6.997296e+02	1.884900e+04
8.000000e+00	1.200000e+01	6.805989e+00	1.775442e-02	6.380746e+01	6.057010e+02	1.214400e+04
1.200000e+01	2.000000e+01	1.431879e+00	3.852793e-03	2.026569e+01	2.920113e+02	3.942000e+03
2.000000e+01	4.000000e+01	1.118622e-01	2.467856e-04	2.642120e+00	6.372936e+01	4.210000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d19-x01-y01
Path: /H1_2016_I1496981/d19-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.365264e+00
# Area: 2.067205e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.067205e+01	3.332057e-02	1.522551e+02	1.255735e+03	4.616900e+04
Underflow	Underflow	4.168012e+00	7.165167e-03	2.088803e+01	1.051330e+02	6.066000e+03
Overflow	Overflow	1.269292e-03	9.480612e-07	5.410746e-02	2.305455e+00	4.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	1.070669e+01	1.674251e-02	7.069596e+01	4.719022e+02	2.092300e+04
8.000000e+00	1.200000e+01	4.677926e+00	7.568463e-03	4.402791e+01	4.198078e+02	1.418100e+04
1.200000e+01	2.000000e+01	1.040082e+00	1.736600e-03	1.476854e+01	2.134393e+02	4.506000e+03
2.000000e+01	4.000000e+01	7.806924e-02	1.068829e-04	1.820553e+00	4.314689e+01	4.890000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d20-x01-y01
Path: /H1_2016_I1496981/d20-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.421739e+00
# Area: 1.387561e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.387561e+01	1.784798e-02	1.029811e+02	8.578338e+02	3.718800e+04
Underflow	Underflow	2.714207e+00	3.478520e-03	1.361974e+01	6.864058e+01	4.724000e+03
Overflow	Overflow	6.184903e-04	3.825302e-07	3.309918e-02	1.771338e+00	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	7.085801e+00	8.938570e-03	4.678682e+01	3.123904e+02	1.680200e+04
8.000000e+00	1.200000e+01	3.303775e+00	4.379680e-03	3.104441e+01	2.953684e+02	1.159700e+04
1.200000e+01	2.000000e+01	7.217556e-01	9.834327e-04	1.028569e+01	1.492463e+02	3.705000e+03
2.000000e+01	4.000000e+01	4.944822e-02	6.739709e-05	1.211358e+00	3.041672e+01	3.590000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d21-x01-y01
Path: /H1_2016_I1496981/d21-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.480892e+00
# Area: 9.249099e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	9.249099e+00	8.842130e-03	6.919151e+01	5.826060e+02	3.347800e+04
Underflow	Underflow	1.719292e+00	1.687742e-03	8.600735e+00	4.320939e+01	3.952000e+03
Overflow	Overflow	1.178681e-03	4.825809e-07	5.127857e-02	2.232140e+00	3.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	4.744268e+00	4.526240e-03	3.139010e+01	2.099767e+02	1.474300e+04
8.000000e+00	1.200000e+01	2.243270e+00	2.129821e-03	2.106442e+01	2.003798e+02	1.088900e+04
1.200000e+01	2.000000e+01	5.035080e-01	4.654513e-04	7.169310e+00	1.038871e+02	3.508000e+03
2.000000e+01	4.000000e+01	3.758295e-02	3.239296e-05	9.156702e-01	2.292100e+01	3.830000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d22-x01-y01
Path: /H1_2016_I1496981/d22-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.605476e+00
# Area: 5.939469e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	5.939469e+00	3.697903e-03	4.517249e+01	3.883292e+02	3.256400e+04
Underflow	Underflow	1.038114e+00	6.691042e-04	5.222492e+00	2.638500e+01	3.680000e+03
Overflow	Overflow	2.101187e-04	4.414988e-08	9.054862e-03	3.902105e-01	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	3.005311e+00	1.861200e-03	1.985132e+01	1.326322e+02	1.416600e+04
8.000000e+00	1.200000e+01	1.507660e+00	9.364091e-04	1.424218e+01	1.362925e+02	1.062500e+04
1.200000e+01	2.000000e+01	3.530011e-01	2.155879e-04	5.020911e+00	7.274653e+01	3.674000e+03
2.000000e+01	4.000000e+01	3.517219e-02	1.555724e-05	8.265300e-01	1.988273e+01	4.180000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d23-x01-y01
Path: /H1_2016_I1496981/d23-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.639448e+00
# Area: 3.814217e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.814217e+00	1.690915e-03	2.913851e+01	2.509660e+02	3.048900e+04
Underflow	Underflow	6.464099e-01	3.609705e-04	3.247574e+00	1.638172e+01	3.262000e+03
Overflow	Overflow	2.362189e-04	5.579939e-08	9.980790e-03	4.217112e-01	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	1.921326e+00	8.322783e-04	1.275969e+01	8.565089e+01	1.313200e+04
8.000000e+00	1.200000e+01	1.004970e+00	3.997444e-04	9.481944e+00	9.061339e+01	1.019700e+04
1.200000e+01	2.000000e+01	2.206820e-01	9.104626e-05	3.141266e+00	4.551861e+01	3.488000e+03
2.000000e+01	4.000000e+01	2.059356e-02	6.819585e-06	4.980472e-01	1.237965e+01	4.090000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d24-x01-y01
Path: /H1_2016_I1496981/d24-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.776143e+00
# Area: 2.334711e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.334711e+00	8.908349e-04	1.815505e+01	1.588314e+02	2.111000e+04
Underflow	Underflow	3.781870e-01	1.628645e-04	1.897803e+00	9.565666e+00	2.104000e+03
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	1.150690e+00	4.365512e-04	7.699155e+00	5.209862e+01	8.842000e+03
8.000000e+00	1.200000e+01	6.349055e-01	2.305054e-04	6.015948e+00	5.775218e+01	7.237000e+03
1.200000e+01	2.000000e+01	1.599959e-01	5.766576e-05	2.286165e+00	3.330059e+01	2.670000e+03
2.000000e+01	4.000000e+01	1.093344e-02	3.247946e-06	2.559751e-01	6.114392e+00	2.570000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d51-x01-y01
Path: /H1_2016_I1496981/d51-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 5.917586e+00
# Area: 5.865722e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	5.865722e+02	1.134811e+01	3.471091e+03	2.073224e+04	1.540380e+05
Underflow	Underflow	5.865722e+02	1.134811e+01	3.471091e+03	2.073224e+04	1.540380e+05
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
1.500000e+02	2.000000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
2.000000e+02	2.700000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
2.700000e+02	4.000000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
4.000000e+02	7.000000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
7.000000e+02	5.000000e+03	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
5.000000e+03	1.500000e+04	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
END YODA_HISTO1D_V2



==> anc/vincia_Ep-920_Q2HT2_TMS-5_umeps-fix_merged_4j_TMSvariation.yoda <==
BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d01-x01-y01
ErrorBreakdown: {0: {"": {up: 24.375560000000036, dn: 148.76803999999998}}, 1: {"": {up: 0, dn: 14.382450000000002}}, 2: {"": {up: 2.0386816666666672, dn: 1.3973200000000001}}, 3: {"": {up: 0.27019112500000003, dn: 0.053968375000000013}}, 4: {"": {up: 0.011445190000000001, dn: 0.019213539999999998}}, 5: {"": {up: 0.0019224466666666667, dn: 0.0048902019999999997}}}
Path: /H1_2016_I1496981/d01-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.914235e+02	1.487680e+02	2.437556e+01
9.000000e+00	2.000000e+00	2.000000e+00	4.532540e+01	1.438245e+01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	4.693132e+00	1.397320e+00	2.038682e+00
2.100000e+01	4.000000e+00	4.000000e+00	3.840870e-01	5.396838e-02	2.701911e-01
3.000000e+01	5.000000e+00	5.000000e+00	4.719996e-02	1.921354e-02	1.144519e-02
4.250000e+01	7.500000e+00	7.500000e+00	7.028680e-03	4.890202e-03	1.922447e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d02-x01-y01
ErrorBreakdown: {0: {"": {up: 14.091200000000015, dn: 100.39121599999999}}, 1: {"": {up: 0, dn: 9.822849999999999}}, 2: {"": {up: 1.4209850000000004, dn: 0.95362166666666637}}, 3: {"": {up: 0.14549562500000002, dn: 0.1065535}}, 4: {"": {up: 0.014569120000000005, dn: 0.0039031299999999977}}, 5: {"": {up: 0, dn: 0.0019263026666666667}}}
Path: /H1_2016_I1496981/d02-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.296932e+02	1.003912e+02	1.409120e+01
9.000000e+00	2.000000e+00	2.000000e+00	3.104772e+01	9.822850e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	3.192413e+00	9.536217e-01	1.420985e+00
2.100000e+01	4.000000e+00	4.000000e+00	3.145350e-01	1.065535e-01	1.454956e-01
3.000000e+01	5.000000e+00	5.000000e+00	2.959348e-02	3.903130e-03	1.456912e-02
4.250000e+01	7.500000e+00	7.500000e+00	2.797228e-03	1.926303e-03	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d03-x01-y01
ErrorBreakdown: {0: {"": {up: 7.5150000000000148, dn: 66.02958799999999}}, 1: {"": {up: 0, dn: 6.8389950000000006}}, 2: {"": {up: 0.90766666666666707, dn: 0.66127066666666678}}, 3: {"": {up: 0.087299249999999995, dn: 0.078552999999999984}}, 4: {"": {up: 0.0019749900000000029, dn: 0.0071804699999999978}}, 5: {"": {up: 0.0018133659333333333, dn: 0.00021124106666666663}}}
Path: /H1_2016_I1496981/d03-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	8.571596e+01	6.602959e+01	7.515000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.146913e+01	6.838995e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.268987e+00	6.612707e-01	9.076667e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.242336e-01	7.855300e-02	8.729925e-02
3.000000e+01	5.000000e+00	5.000000e+00	2.244553e-02	7.180470e-03	1.974990e-03
4.250000e+01	7.500000e+00	7.500000e+00	-6.068327e-05	2.112411e-04	1.813366e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d04-x01-y01
ErrorBreakdown: {0: {"": {up: 4.2796800000000061, dn: 42.372339999999994}}, 1: {"": {up: 0, dn: 4.2826149999999998}}, 2: {"": {up: 0.62556016666666658, dn: 0.47987866666666656}}, 3: {"": {up: 0.06307625, dn: 0.048718875000000009}}, 4: {"": {up: 0.0061516799999999996, dn: 0.0033660099999999991}}, 5: {"": {up: 0.0010339806666666668, dn: 0}}}
Path: /H1_2016_I1496981/d04-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	5.601628e+01	4.237234e+01	4.279680e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.421465e+01	4.282615e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.580027e+00	4.798787e-01	6.255602e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.626740e-01	4.871888e-02	6.307625e-02
3.000000e+01	5.000000e+00	5.000000e+00	2.056126e-02	3.366010e-03	6.151680e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.435543e-03	0.000000e+00	1.033981e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d05-x01-y01
ErrorBreakdown: {0: {"": {up: 2.176876, dn: 27.221443999999998}}, 1: {"": {up: 0, dn: 2.9614750000000001}}, 2: {"": {up: 0.40703716666666656, dn: 0.37338533333333346}}, 3: {"": {up: 0.054649950000000003, dn: 0.028295775000000009}}, 4: {"": {up: 0.0073431000000000017, dn: 0}}, 5: {"": {up: 0, dn: 0.0011998220000000001}}}
Path: /H1_2016_I1496981/d05-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	3.677371e+01	2.722144e+01	2.176876e+00
9.000000e+00	2.000000e+00	2.000000e+00	9.788530e+00	2.961475e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.134235e+00	3.733853e-01	4.070372e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.000868e-01	2.829578e-02	5.464995e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.142835e-02	0.000000e+00	7.343100e-03
4.250000e+01	7.500000e+00	7.500000e+00	2.259045e-03	1.199822e-03	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d06-x01-y01
ErrorBreakdown: {0: {"": {up: 0.91528399999999976, dn: 16.595088000000001}}, 1: {"": {up: 0, dn: 1.9816925000000003}}, 2: {"": {up: 0.30132383333333335, dn: 0.24223066666666671}}, 3: {"": {up: 0.049056662500000001, dn: 0.001506087499999989}}, 4: {"": {up: 0.004457314999999999, dn: 0.0012552300000000004}}, 5: {"": {up: 0.0002052977333333333, dn: 0}}}
Path: /H1_2016_I1496981/d06-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	2.356499e+01	1.659509e+01	9.152840e-01
9.000000e+00	2.000000e+00	2.000000e+00	6.550623e+00	1.981693e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	8.063915e-01	2.422307e-01	3.013238e-01
2.100000e+01	4.000000e+00	4.000000e+00	6.999834e-02	1.506087e-03	4.905666e-02
3.000000e+01	5.000000e+00	5.000000e+00	7.792045e-03	1.255230e-03	4.457315e-03
4.250000e+01	7.500000e+00	7.500000e+00	5.563483e-04	0.000000e+00	2.052977e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d07-x01-y01
ErrorBreakdown: {0: {"": {up: 0.077828000000002007, dn: 9.4417359999999988}}, 1: {"": {up: 0, dn: 1.1332300000000006}}, 2: {"": {up: 0.1866631666666666, dn: 0.14675416666666669}}, 3: {"": {up: 0.028564350000000002, dn: 0.0092244625000000025}}, 4: {"": {up: 0.0011429480000000004, dn: 0.00067022499999999999}}, 5: {"": {up: 0.00056854666666666671, dn: 3.4981999999999917e-05}}}
Path: /H1_2016_I1496981/d07-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.429868e+01	9.441736e+00	7.782800e-02
9.000000e+00	2.000000e+00	2.000000e+00	4.052635e+00	1.133230e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	5.334643e-01	1.467542e-01	1.866632e-01
2.100000e+01	4.000000e+00	4.000000e+00	4.990543e-02	9.224463e-03	2.856435e-02
3.000000e+01	5.000000e+00	5.000000e+00	6.329709e-03	6.702250e-04	1.142948e-03
4.250000e+01	7.500000e+00	7.500000e+00	7.130413e-04	3.498200e-05	5.685467e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d08-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 5.097335600000001}}, 1: {"": {up: 0, dn: 0.67591825000000005}}, 2: {"": {up: 0.13332366666666662, dn: 0.099490500000000037}}, 3: {"": {up: 0.018652675000000001, dn: 0.0080652249999999988}}, 4: {"": {up: 0.0011976620000000004, dn: 0.0018819749999999997}}, 5: {"": {up: 0.00032808486666666663, dn: 0}}}
Path: /H1_2016_I1496981/d08-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	8.585544e+00	5.097336e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.578428e+00	6.759183e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	3.581542e-01	9.949050e-02	1.333237e-01
2.100000e+01	4.000000e+00	4.000000e+00	3.573312e-02	8.065225e-03	1.865268e-02
3.000000e+01	5.000000e+00	5.000000e+00	5.650474e-03	1.881975e-03	1.197662e-03
4.250000e+01	7.500000e+00	7.500000e+00	2.526773e-04	0.000000e+00	3.280849e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d09-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 48.789979999999993}}, 1: {"": {up: 0, dn: 7.0110625000000013}}, 2: {"": {up: 1.1680238333333335, dn: 0.50297066666666668}}, 3: {"": {up: 0.10616525000000002, dn: 0.052682912499999998}}, 4: {"": {up: 0, dn: 0.0037907099999999992}}, 5: {"": {up: 0.0017639113333333331, dn: 0.0013652346666666666}}}
Path: /H1_2016_I1496981/d09-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	6.518345e+01	4.878998e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.746903e+01	7.011063e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.556464e+00	5.029707e-01	1.168024e+00
2.100000e+01	4.000000e+00	4.000000e+00	1.381200e-01	5.268291e-02	1.061653e-01
3.000000e+01	5.000000e+00	5.000000e+00	1.788106e-02	3.790710e-03	0.000000e+00
4.250000e+01	7.500000e+00	7.500000e+00	2.041148e-03	1.365235e-03	1.763911e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d10-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 33.428895000000004}}, 1: {"": {up: 0, dn: 4.3767300000000002}}, 2: {"": {up: 0.74506366666666657, dn: 0.40545516666666659}}, 3: {"": {up: 0.066054687499999987, dn: 0.041523787500000006}}, 4: {"": {up: 0.006771430000000001, dn: 0}}, 5: {"": {up: 0.00042041066666666672, dn: 0.00097176399999999996}}}
Path: /H1_2016_I1496981/d10-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	4.478583e+01	3.342890e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.177186e+01	4.376730e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.108831e+00	4.054552e-01	7.450637e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.078994e-01	4.152379e-02	6.605469e-02
3.000000e+01	5.000000e+00	5.000000e+00	6.594660e-03	0.000000e+00	6.771430e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.242985e-03	9.717640e-04	4.204107e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d11-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 21.817115000000001}}, 1: {"": {up: 0, dn: 3.1463174999999994}}, 2: {"": {up: 0.50084833333333345, dn: 0.28667633333333331}}, 3: {"": {up: 0.040005575000000002, dn: 0.020574475000000002}}, 4: {"": {up: 0, dn: 0.0060028849999999995}}, 5: {"": {up: 0.0008020740666666666, dn: 0}}}
Path: /H1_2016_I1496981/d11-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	2.934925e+01	2.181712e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	8.299487e+00	3.146317e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	7.990658e-01	2.866763e-01	5.008483e-01
2.100000e+01	4.000000e+00	4.000000e+00	6.836799e-02	2.057448e-02	4.000558e-02
3.000000e+01	5.000000e+00	5.000000e+00	9.144158e-03	6.002885e-03	0.000000e+00
4.250000e+01	7.500000e+00	7.500000e+00	-2.957606e-04	0.000000e+00	8.020741e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d12-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 14.040005000000001}}, 1: {"": {up: 0, dn: 2.0897424999999994}}, 2: {"": {up: 0.33688883333333342, dn: 0.20370133333333335}}, 3: {"": {up: 0.032541574999999996, dn: 0.013226587499999998}}, 4: {"": {up: 0.0020296929999999991, dn: 0.0016678900000000009}}, 5: {"": {up: 0.00074554993333333344, dn: 0}}}
Path: /H1_2016_I1496981/d12-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	1.908729e+01	1.404001e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	5.621210e+00	2.089742e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	5.640527e-01	2.037013e-01	3.368888e-01
2.100000e+01	4.000000e+00	4.000000e+00	5.258165e-02	1.322659e-02	3.254157e-02
3.000000e+01	5.000000e+00	5.000000e+00	7.473952e-03	1.667890e-03	2.029693e-03
4.250000e+01	7.500000e+00	7.500000e+00	2.930721e-04	0.000000e+00	7.455499e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d13-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 9.2478599999999993}}, 1: {"": {up: 0, dn: 1.3341925000000003}}, 2: {"": {up: 0.21109983333333343, dn: 0.15913549999999999}}, 3: {"": {up: 0.023705549999999999, dn: 0.011657162500000002}}, 4: {"": {up: 0.0027990879999999999, dn: 0.00073903699999999968}}, 5: {"": {up: 0, dn: 0.00057557006666666662}}}
Path: /H1_2016_I1496981/d13-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	1.261542e+01	9.247860e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	3.847700e+00	1.334193e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	4.127180e-01	1.591355e-01	2.110998e-01
2.100000e+01	4.000000e+00	4.000000e+00	3.407145e-02	1.165716e-02	2.370555e-02
3.000000e+01	5.000000e+00	5.000000e+00	4.865989e-03	7.390370e-04	2.799088e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.050870e-03	5.755701e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d14-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 5.7983234999999995}}, 1: {"": {up: 0, dn: 0.85211524999999999}}, 2: {"": {up: 0.15446350000000009, dn: 0.098050166666666633}}, 3: {"": {up: 0.021552124999999998, dn: 0}}, 4: {"": {up: 0.0019536219999999995, dn: 0.0013389360000000002}}, 5: {"": {up: 0.00015744860000000002, dn: 0}}}
Path: /H1_2016_I1496981/d14-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	8.066785e+00	5.798323e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.616732e+00	8.521152e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	3.039617e-01	9.805017e-02	1.544635e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.251280e-02	0.000000e+00	2.155212e-02
3.000000e+01	5.000000e+00	5.000000e+00	2.909733e-03	1.338936e-03	1.953622e-03
4.250000e+01	7.500000e+00	7.500000e+00	7.681847e-05	0.000000e+00	1.574486e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d15-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 3.3677660000000005}}, 1: {"": {up: 0, dn: 0.49912599999999996}}, 2: {"": {up: 0.095584999999999976, dn: 0.070533883333333325}}, 3: {"": {up: 0.0119778, dn: 0.0024657749999999982}}, 4: {"": {up: 0.0010016010000000004, dn: 0.00046645400000000004}}, 5: {"": {up: 0.00025986106666666666, dn: 1.3727133333333306e-05}}}
Path: /H1_2016_I1496981/d15-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	4.845751e+00	3.367766e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.632100e+00	4.991260e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.035983e-01	7.053388e-02	9.558500e-02
2.100000e+01	4.000000e+00	4.000000e+00	1.788539e-02	2.465775e-03	1.197780e-02
3.000000e+01	5.000000e+00	5.000000e+00	2.151714e-03	4.664540e-04	1.001601e-03
4.250000e+01	7.500000e+00	7.500000e+00	2.711924e-04	1.372713e-05	2.598611e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d16-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 1.8903729999999999}}, 1: {"": {up: 0, dn: 0.29513299999999987}}, 2: {"": {up: 0.073593933333333306, dn: 0.038738733333333344}}, 3: {"": {up: 0.0080905050000000013, dn: 0.0027287387499999993}}, 4: {"": {up: 0.00016806299999999998, dn: 0.00082977600000000017}}, 5: {"": {up: 0.00013836046666666662, dn: 0}}}
Path: /H1_2016_I1496981/d16-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	2.908253e+00	1.890373e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.079594e+00	2.951330e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.344147e-01	3.873873e-02	7.359393e-02
2.100000e+01	4.000000e+00	4.000000e+00	1.227353e-02	2.728739e-03	8.090505e-03
3.000000e+01	5.000000e+00	5.000000e+00	2.185597e-03	8.297760e-04	1.680630e-04
4.250000e+01	7.500000e+00	7.500000e+00	1.454740e-04	0.000000e+00	1.383605e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d17-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 3.357164}}, 1: {"": {up: 0.1882324999999998, dn: 0.45309200000000027}}, 2: {"": {up: 0.032929874999999997, dn: 0.034439625000000001}}, 3: {"": {up: 0.00093489500000000069, dn: 0.00076904500000000032}}}
Path: /H1_2016_I1496981/d17-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	9.579540e+00	3.357164e+00	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	2.520890e+00	4.530920e-01	1.882325e-01
1.600000e+01	4.000000e+00	4.000000e+00	2.548280e-01	3.443963e-02	3.292987e-02
3.000000e+01	1.000000e+01	1.000000e+01	7.682760e-03	7.690450e-04	9.348950e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d18-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 2.0666080000000004}}, 1: {"": {up: 0.12260424999999997, dn: 0.24886925000000004}}, 2: {"": {up: 0.028822000000000014, dn: 0.031084499999999987}}, 3: {"": {up: 0, dn: 0.00055205500000000008}}}
Path: /H1_2016_I1496981/d18-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	6.360508e+00	2.066608e+00	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.701497e+00	2.488693e-01	1.226042e-01
1.600000e+01	4.000000e+00	4.000000e+00	1.789849e-01	3.108450e-02	2.882200e-02
3.000000e+01	1.000000e+01	1.000000e+01	5.593110e-03	5.520550e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d19-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 1.4082448000000003}}, 1: {"": {up: 0.11025299999999993, dn: 0.16430925000000007}}, 2: {"": {up: 0, dn: 0.024801862499999994}}, 3: {"": {up: 0, dn: 0.00046812649999999987}}}
Path: /H1_2016_I1496981/d19-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	4.282676e+00	1.408245e+00	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.169482e+00	1.643093e-01	1.102530e-01
1.600000e+01	4.000000e+00	4.000000e+00	1.300102e-01	2.480186e-02	0.000000e+00
3.000000e+01	1.000000e+01	1.000000e+01	3.903462e-03	4.681265e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d20-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.89474080000000011}}, 1: {"": {up: 0.062850500000000031, dn: 0.14413549999999997}}, 2: {"": {up: 0.010504087499999995, dn: 0.012905800000000009}}, 3: {"": {up: 0.00042552650000000046, dn: 0}}}
Path: /H1_2016_I1496981/d20-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	2.834320e+00	8.947408e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	8.259437e-01	1.441355e-01	6.285050e-02
1.600000e+01	4.000000e+00	4.000000e+00	9.021945e-02	1.290580e-02	1.050409e-02
3.000000e+01	1.000000e+01	1.000000e+01	2.472411e-03	0.000000e+00	4.255265e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d21-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.56905359999999994}}, 1: {"": {up: 0.029958250000000075, dn: 0.093817749999999978}}, 2: {"": {up: 0.0079331249999999992, dn: 0.0096928499999999959}}, 3: {"": {up: 0.00057175400000000006, dn: 9.014699999999984e-05}}}
Path: /H1_2016_I1496981/d21-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	1.897707e+00	5.690536e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	5.608175e-01	9.381775e-02	2.995825e-02
1.600000e+01	4.000000e+00	4.000000e+00	6.293850e-02	9.692850e-03	7.933125e-03
3.000000e+01	1.000000e+01	1.000000e+01	1.879147e-03	9.014700e-05	5.717540e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d22-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.33432280000000003}}, 1: {"": {up: 0.049242999999999981, dn: 0.047528750000000008}}, 2: {"": {up: 0.0091633375000000003, dn: 0.0043628125000000004}}, 3: {"": {up: 0, dn: 0.00037993349999999979}}}
Path: /H1_2016_I1496981/d22-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	1.202124e+00	3.343228e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	3.769150e-01	4.752875e-02	4.924300e-02
1.600000e+01	4.000000e+00	4.000000e+00	4.412514e-02	4.362813e-03	9.163338e-03
3.000000e+01	1.000000e+01	1.000000e+01	1.758609e-03	3.799335e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d23-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.20795000000000008}}, 1: {"": {up: 0.018676000000000026, dn: 0.03260207499999998}}, 2: {"": {up: 0.0059288624999999998, dn: 0.0028398499999999979}}, 3: {"": {up: 6.2092000000000137e-05, dn: 2.5165000000001037e-06}}}
Path: /H1_2016_I1496981/d23-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	7.685304e-01	2.079500e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	2.512425e-01	3.260207e-02	1.867600e-02
1.600000e+01	4.000000e+00	4.000000e+00	2.758525e-02	2.839850e-03	5.928862e-03
3.000000e+01	1.000000e+01	1.000000e+01	1.029678e-03	2.516500e-06	6.209200e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d24-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.11230632000000002}}, 1: {"": {up: 0.018855800000000006, dn: 0.020212625000000012}}, 2: {"": {up: 0.001066774999999999, dn: 0.001022099999999998}}, 3: {"": {up: 3.490399999999999e-05, dn: 0.00011343015000000003}}}
Path: /H1_2016_I1496981/d24-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	4.602760e-01	1.123063e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.587264e-01	2.021263e-02	1.885580e-02
1.600000e+01	4.000000e+00	4.000000e+00	1.999949e-02	1.022100e-03	1.066775e-03
3.000000e+01	1.000000e+01	1.000000e+01	5.466720e-04	1.134302e-04	3.490400e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d51-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0}}, 1: {"": {up: 0, dn: 0}}, 2: {"": {up: 0, dn: 0}}, 3: {"": {up: 0, dn: 0}}, 4: {"": {up: 0, dn: 0}}, 5: {"": {up: 0, dn: 0}}}
Path: /H1_2016_I1496981/d51-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.750000e+02	2.500000e+01	2.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
2.350000e+02	3.500000e+01	3.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
3.350000e+02	6.500000e+01	6.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
5.500000e+02	1.500000e+02	1.500000e+02	0.000000e+00	0.000000e+00	0.000000e+00
2.850000e+03	2.150000e+03	2.150000e+03	0.000000e+00	0.000000e+00	0.000000e+00
1.000000e+04	5.000000e+03	5.000000e+03	0.000000e+00	0.000000e+00	0.000000e+00
END YODA_SCATTER2D_V2



==> anc/vincia_Ep-920_Q2HT2_TMS-9_ckkwl-fix_merged_4j.yoda <==
BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d01-x01-y01
Path: /H1_2016_I1496981/d01-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.294428e+00
# Area: 3.260285e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.260285e+02	8.108303e-01	2.704220e+03	2.667554e+04	1.974600e+05
Underflow	Underflow	2.674503e+01	7.458013e-02	1.135375e+02	4.825440e+02	1.750200e+04
Overflow	Overflow	1.498546e-02	2.651590e-05	8.462063e-01	4.795985e+01	1.100000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	1.111879e+02	2.674884e-01	6.347654e+02	3.682641e+03	7.036600e+04
7.000000e+00	1.100000e+01	1.316966e+02	3.323204e-01	1.149767e+03	1.019743e+04	7.435600e+04
1.100000e+01	1.700000e+01	4.769510e+01	1.188802e-01	6.221579e+02	8.233617e+03	2.908800e+04
1.700000e+01	2.500000e+01	7.436296e+00	1.524900e-02	1.458749e+02	2.893274e+03	5.177000e+03
2.500000e+01	3.500000e+01	1.061569e+00	1.919616e-03	2.976573e+01	8.411220e+02	8.200000e+02
3.500000e+01	5.000000e+01	1.910856e-01	3.659993e-04	7.506092e+00	2.969469e+02	1.400000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d02-x01-y01
Path: /H1_2016_I1496981/d02-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.315276e+00
# Area: 2.242683e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.242683e+02	4.862031e-01	1.864853e+03	1.845623e+04	1.628460e+05
Underflow	Underflow	1.871685e+01	5.380665e-02	7.938962e+01	3.371324e+02	1.456700e+04
Overflow	Overflow	9.169986e-03	1.440226e-05	5.205287e-01	2.990371e+01	9.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	7.578011e+01	1.570360e-01	4.325958e+02	2.509451e+03	5.748600e+04
7.000000e+00	1.100000e+01	9.053681e+01	1.994669e-01	7.916159e+02	7.030816e+03	6.142500e+04
1.100000e+01	1.700000e+01	3.295642e+01	6.556761e-02	4.291169e+02	5.669428e+03	2.396600e+04
1.700000e+01	2.500000e+01	5.450408e+00	9.082398e-03	1.071720e+02	2.130386e+03	4.625000e+03
2.500000e+01	3.500000e+01	7.062337e-01	1.060904e-03	1.997570e+01	5.696064e+02	6.630000e+02
3.500000e+01	5.000000e+01	1.122722e-01	1.683136e-04	4.466128e+00	1.795043e+02	1.050000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d03-x01-y01
Path: /H1_2016_I1496981/d03-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.275294e+00
# Area: 1.548732e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.548732e+02	2.286413e-01	1.281621e+03	1.267578e+04	1.839080e+05
Underflow	Underflow	1.471057e+01	4.874104e-02	6.240670e+01	2.650530e+02	1.648100e+04
Overflow	Overflow	4.987403e-03	4.847727e-06	3.112862e-01	1.961124e+01	7.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	5.142248e+01	7.071946e-02	2.931192e+02	1.698191e+03	6.406500e+04
7.000000e+00	1.100000e+01	6.191368e+01	7.910978e-02	5.413262e+02	4.808821e+03	6.959200e+04
1.100000e+01	1.700000e+01	2.251208e+01	2.575727e-02	2.935995e+02	3.884858e+03	2.759200e+04
1.700000e+01	2.500000e+01	3.680035e+00	3.739908e-03	7.222746e+01	1.434075e+03	5.181000e+03
2.500000e+01	3.500000e+01	5.494214e-01	5.008907e-04	1.549432e+01	4.409630e+02	8.610000e+02
3.500000e+01	5.000000e+01	7.996740e-02	6.807277e-05	3.136641e+00	1.242058e+02	1.290000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d04-x01-y01
Path: /H1_2016_I1496981/d04-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.225518e+00
# Area: 1.079121e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.079121e+02	1.696348e-01	8.876328e+02	8.786763e+03	1.483450e+05
Underflow	Underflow	1.134302e+01	4.652104e-02	4.805908e+01	2.038580e+02	1.310600e+04
Overflow	Overflow	6.143491e-03	3.927650e-06	3.266512e-01	1.743269e+01	1.300000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	3.596616e+01	5.904289e-02	2.043629e+02	1.180564e+03	5.097100e+04
7.000000e+00	1.100000e+01	4.200915e+01	4.588974e-02	3.673846e+02	3.264679e+03	5.639300e+04
1.100000e+01	1.700000e+01	1.554401e+01	1.519107e-02	2.029031e+02	2.687126e+03	2.272300e+04
1.700000e+01	2.500000e+01	2.558660e+00	2.467071e-03	5.022656e+01	9.971302e+02	4.298000e+03
2.500000e+01	3.500000e+01	4.306543e-01	4.778295e-04	1.220083e+01	3.483942e+02	7.440000e+02
3.500000e+01	5.000000e+01	5.428132e-02	4.119102e-05	2.169135e+00	8.757951e+01	9.700000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d05-x01-y01
Path: /H1_2016_I1496981/d05-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.154927e+00
# Area: 7.567907e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	7.567907e+01	1.094801e-01	6.171573e+02	6.085507e+03	1.332610e+05
Underflow	Underflow	8.547691e+00	3.363196e-02	3.623771e+01	1.538128e+02	1.142100e+04
Overflow	Overflow	1.478811e-03	5.714032e-07	8.008894e-02	4.367555e+00	4.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	2.554787e+01	4.356947e-02	1.441369e+02	8.271822e+02	4.503500e+04
7.000000e+00	1.100000e+01	2.867408e+01	2.328602e-02	2.507357e+02	2.227390e+03	5.096900e+04
1.100000e+01	1.700000e+01	1.080540e+01	7.671557e-03	1.411588e+02	1.870797e+03	2.110400e+04
1.700000e+01	2.500000e+01	1.783078e+00	1.122522e-03	3.512080e+01	6.995665e+02	3.970000e+03
2.500000e+01	3.500000e+01	2.667733e-01	1.673237e-04	7.584346e+00	2.176306e+02	6.330000e+02
3.500000e+01	5.000000e+01	5.269387e-02	3.068033e-05	2.102891e+00	8.476043e+01	1.250000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d06-x01-y01
Path: /H1_2016_I1496981/d06-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.045750e+00
# Area: 5.370359e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	5.370359e+01	6.561726e-02	4.320857e+02	4.226114e+03	1.325020e+05
Underflow	Underflow	6.636300e+00	2.087948e-02	2.810207e+01	1.191411e+02	1.120500e+04
Overflow	Overflow	1.779204e-03	4.239853e-07	1.001608e-01	5.678139e+00	8.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	1.879192e+01	2.999978e-02	1.055105e+02	6.026130e+02	4.441200e+04
7.000000e+00	1.100000e+01	1.930475e+01	1.040043e-02	1.690138e+02	1.503481e+03	5.050100e+04
1.100000e+01	1.700000e+01	7.474942e+00	3.671167e-03	9.782542e+01	1.299201e+03	2.134400e+04
1.700000e+01	2.500000e+01	1.281570e+00	5.858208e-04	2.515937e+01	4.993754e+02	4.246000e+03
2.500000e+01	3.500000e+01	1.808052e-01	6.838561e-05	5.122106e+00	1.463857e+02	6.680000e+02
3.500000e+01	5.000000e+01	3.152780e-02	1.176994e-05	1.252149e+00	5.023890e+01	1.180000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d07-x01-y01
Path: /H1_2016_I1496981/d07-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.915801e+00
# Area: 3.587106e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.587106e+01	3.729985e-02	2.839481e+02	2.755483e+03	1.226660e+05
Underflow	Underflow	4.905911e+00	1.204452e-02	2.076675e+01	8.800338e+01	1.019700e+04
Overflow	Overflow	1.496884e-03	2.853026e-07	8.009484e-02	4.294043e+00	1.000000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	1.303525e+01	1.840360e-02	7.287670e+01	4.143270e+02	4.051000e+04
7.000000e+00	1.100000e+01	1.211451e+01	4.897829e-03	1.060172e+02	9.426554e+02	4.651900e+04
1.100000e+01	1.700000e+01	4.807096e+00	1.651649e-03	6.292526e+01	8.358361e+02	2.048100e+04
1.700000e+01	2.500000e+01	8.647557e-01	2.638174e-04	1.701586e+01	3.385637e+02	4.156000e+03
2.500000e+01	3.500000e+01	1.218295e-01	3.264655e-05	3.450616e+00	9.854725e+01	6.840000e+02
3.500000e+01	5.000000e+01	2.021029e-02	5.497088e-06	8.156843e-01	3.325586e+01	1.090000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d08-x01-y01
Path: /H1_2016_I1496981/d08-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.856215e+00
# Area: 2.433324e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.433324e+01	2.673041e-02	1.911672e+02	1.842700e+03	8.622300e+04
Underflow	Underflow	3.304319e+00	7.722646e-03	1.401710e+01	5.953089e+01	6.862000e+03
Overflow	Overflow	6.802543e-04	1.573362e-07	3.476666e-02	1.777755e+00	4.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	9.201729e+00	1.441050e-02	5.123569e+01	2.899983e+02	2.790700e+04
7.000000e+00	1.100000e+01	7.951907e+00	3.385405e-03	6.974172e+01	6.216147e+02	3.281900e+04
1.100000e+01	1.700000e+01	3.207266e+00	1.039317e-03	4.204767e+01	5.594273e+02	1.495500e+04
1.700000e+01	2.500000e+01	5.733005e-01	1.499366e-04	1.129153e+01	2.249209e+02	3.121000e+03
2.500000e+01	3.500000e+01	8.221535e-02	1.968870e-05	2.325892e+00	6.631528e+01	4.810000e+02
3.500000e+01	5.000000e+01	1.182524e-02	2.773179e-06	4.728269e-01	1.911532e+01	7.400000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d09-x01-y01
Path: /H1_2016_I1496981/d09-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.855077e+00
# Area: 1.279446e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.279446e+02	3.220215e-01	1.132959e+03	1.146338e+04	7.454600e+04
Underflow	Underflow	5.052142e+00	1.353821e-02	2.350613e+01	1.096479e+02	3.284000e+03
Overflow	Overflow	6.506506e-03	1.229000e-05	3.691675e-01	2.102390e+01	4.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	3.381844e+01	8.513396e-02	2.075005e+02	1.283565e+03	2.014900e+04
7.000000e+00	1.100000e+01	6.582838e+01	1.667445e-01	5.707005e+02	5.026407e+03	3.656700e+04
1.100000e+01	1.700000e+01	1.972374e+01	4.947611e-02	2.568016e+02	3.392150e+03	1.208200e+04
1.700000e+01	2.500000e+01	3.015761e+00	6.178969e-03	5.919922e+01	1.175430e+03	2.095000e+03
2.500000e+01	3.500000e+01	4.246323e-01	7.888500e-04	1.192302e+01	3.374429e+02	3.150000e+02
3.500000e+01	5.000000e+01	7.496246e-02	1.486251e-04	2.958939e+00	1.177148e+02	5.000000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d10-x01-y01
Path: /H1_2016_I1496981/d10-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.890126e+00
# Area: 8.787266e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	8.787266e+01	1.862048e-01	7.811990e+02	7.934840e+03	6.160300e+04
Underflow	Underflow	3.319438e+00	6.946764e-03	1.549408e+01	7.250429e+01	2.635000e+03
Overflow	Overflow	4.664102e-03	7.305250e-06	2.628164e-01	1.497495e+01	4.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	2.304890e+01	4.650793e-02	1.412220e+02	8.723228e+02	1.658400e+04
7.000000e+00	1.100000e+01	4.523400e+01	1.020350e-01	3.927129e+02	3.464078e+03	3.017600e+04
1.100000e+01	1.700000e+01	1.373046e+01	2.651989e-02	1.784474e+02	2.353176e+03	1.007500e+04
1.700000e+01	2.500000e+01	2.210608e+00	3.679444e-03	4.334203e+01	8.590756e+02	1.844000e+03
2.500000e+01	3.500000e+01	2.794635e-01	4.408342e-04	7.912344e+00	2.258224e+02	2.430000e+02
3.500000e+01	5.000000e+01	4.511795e-02	6.770664e-05	1.805506e+00	7.288543e+01	4.200000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d11-x01-y01
Path: /H1_2016_I1496981/d11-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.904240e+00
# Area: 5.989680e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	5.989680e+01	7.453440e-02	5.333355e+02	5.432605e+03	6.958100e+04
Underflow	Underflow	2.301457e+00	2.995959e-03	1.073067e+01	5.015760e+01	3.003000e+03
Overflow	Overflow	2.415681e-03	2.411688e-06	1.514521e-01	9.563138e+00	3.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	1.557438e+01	1.912420e-02	9.555755e+01	5.910942e+02	1.835200e+04
7.000000e+00	1.100000e+01	3.092805e+01	4.014599e-02	2.685180e+02	2.368284e+03	3.417800e+04
1.100000e+01	1.700000e+01	9.364247e+00	1.054498e-02	1.219287e+02	1.610619e+03	1.160300e+04
1.700000e+01	2.500000e+01	1.469779e+00	1.482745e-03	2.887041e+01	5.737382e+02	2.052000e+03
2.500000e+01	3.500000e+01	2.228225e-01	2.088234e-04	6.280762e+00	1.786577e+02	3.370000e+02
3.500000e+01	5.000000e+01	3.364418e-02	2.930026e-05	1.297964e+00	5.049185e+01	5.300000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d12-x01-y01
Path: /H1_2016_I1496981/d12-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.946141e+00
# Area: 4.071260e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.071260e+01	4.596143e-02	3.642206e+02	3.740376e+03	5.607400e+04
Underflow	Underflow	1.584137e+00	3.316232e-03	7.332633e+00	3.404566e+01	2.224000e+03
Overflow	Overflow	3.452304e-03	2.144302e-06	1.807295e-01	9.489673e+00	7.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	1.048098e+01	1.234720e-02	6.436517e+01	3.983915e+02	1.449300e+04
7.000000e+00	1.100000e+01	2.092622e+01	2.288058e-02	1.817717e+02	1.604237e+03	2.773700e+04
1.100000e+01	1.700000e+01	6.499546e+00	6.161840e-03	8.466897e+01	1.119075e+03	9.600000e+03
1.700000e+01	2.500000e+01	1.029959e+00	1.103857e-03	2.030496e+01	4.049530e+02	1.693000e+03
2.500000e+01	3.500000e+01	1.667542e-01	1.318561e-04	4.744339e+00	1.361012e+02	2.830000e+02
3.500000e+01	5.000000e+01	2.154741e-02	1.772880e-05	8.520714e-01	3.408238e+01	3.700000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d13-x01-y01
Path: /H1_2016_I1496981/d13-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.977310e+00
# Area: 2.776534e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.776534e+01	2.453542e-02	2.492580e+02	2.573247e+03	5.047400e+04
Underflow	Underflow	1.222535e+00	3.481323e-03	5.661341e+00	2.629180e+01	1.967000e+03
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	6.908881e+00	5.774953e-03	4.247254e+01	2.632453e+02	1.265200e+04
7.000000e+00	1.100000e+01	1.418926e+01	1.150071e-02	1.232479e+02	1.087508e+03	2.494400e+04
1.100000e+01	1.700000e+01	4.589700e+00	3.231133e-03	5.960293e+01	7.851359e+02	9.014000e+03
1.700000e+01	2.500000e+01	7.201179e-01	4.609331e-04	1.415488e+01	2.813819e+02	1.594000e+03
2.500000e+01	3.500000e+01	1.109029e-01	7.162468e-05	3.157216e+00	9.072349e+01	2.520000e+02
3.500000e+01	5.000000e+01	2.393830e-02	1.473829e-05	9.611758e-01	3.896063e+01	5.100000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d14-x01-y01
Path: /H1_2016_I1496981/d14-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.987229e+00
# Area: 1.905378e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.905378e+01	1.268283e-02	1.712407e+02	1.771337e+03	5.031200e+04
Underflow	Underflow	9.216041e-01	2.229990e-03	4.284872e+00	1.997159e+01	1.878000e+03
Overflow	Overflow	4.857165e-04	1.201041e-07	2.715677e-02	1.522131e+00	2.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	4.771594e+00	3.598982e-03	2.922672e+01	1.804913e+02	1.236900e+04
7.000000e+00	1.100000e+01	9.564227e+00	5.028740e-03	8.331055e+01	7.371785e+02	2.484500e+04
1.100000e+01	1.700000e+01	3.183930e+00	1.551536e-03	4.154666e+01	5.500720e+02	9.175000e+03
1.700000e+01	2.500000e+01	5.271891e-01	2.411725e-04	1.029495e+01	2.032725e+02	1.737000e+03
2.500000e+01	3.500000e+01	7.466093e-02	2.845763e-05	2.136702e+00	6.171662e+01	2.700000e+02
3.500000e+01	5.000000e+01	1.008771e-02	3.829429e-06	4.130788e-01	1.711199e+01	3.600000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d15-x01-y01
Path: /H1_2016_I1496981/d15-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.890464e+00
# Area: 1.248731e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.248731e+01	7.856511e-03	1.110180e+02	1.148330e+03	4.647300e+04
Underflow	Underflow	8.384212e-01	2.064594e-03	3.880029e+00	1.800852e+01	1.691000e+03
Overflow	Overflow	9.872190e-04	2.115723e-07	5.121198e-02	2.660920e+00	6.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	3.171234e+00	2.731273e-03	1.927299e+01	1.181823e+02	1.090800e+04
7.000000e+00	1.100000e+01	5.998258e+00	2.220788e-03	5.216666e+01	4.609382e+02	2.301500e+04
1.100000e+01	1.700000e+01	2.063137e+00	7.156889e-04	2.689994e+01	3.557979e+02	8.860000e+03
1.700000e+01	2.500000e+01	3.562305e-01	1.085445e-04	6.975963e+00	1.381350e+02	1.680000e+03
2.500000e+01	3.500000e+01	5.117853e-02	1.307710e-05	1.452249e+00	4.154798e+01	2.760000e+02
3.500000e+01	5.000000e+01	7.861397e-03	2.333686e-06	3.189137e-01	1.305945e+01	3.700000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d16-x01-y01
Path: /H1_2016_I1496981/d16-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.819939e+00
# Area: 8.417070e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	8.417070e+00	6.043743e-03	7.423804e+01	7.638717e+02	3.278800e+04
Underflow	Underflow	6.326844e-01	1.609420e-03	2.918747e+00	1.350493e+01	1.111000e+03
Overflow	Overflow	4.528170e-05	2.050432e-09	2.288094e-03	1.156179e-01	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	2.207018e+00	2.479233e-03	1.331162e+01	8.103191e+01	7.412000e+03
7.000000e+00	1.100000e+01	3.911037e+00	1.432913e-03	3.405826e+01	3.013661e+02	1.619500e+04
1.100000e+01	1.700000e+01	1.393771e+00	4.503207e-04	1.819951e+01	2.411814e+02	6.586000e+03
1.700000e+01	2.500000e+01	2.343796e-01	6.267205e-05	4.607961e+00	9.156861e+01	1.267000e+03
2.500000e+01	3.500000e+01	3.349428e-02	8.102804e-06	9.484042e-01	2.710731e+01	1.890000e+02
3.500000e+01	5.000000e+01	4.640031e-03	1.079854e-06	1.912498e-01	7.995860e+00	2.700000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d17-x01-y01
Path: /H1_2016_I1496981/d17-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.179309e+00
# Area: 3.204143e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.204143e+01	6.722095e-02	2.620768e+02	2.371251e+03	2.295600e+04
Underflow	Underflow	2.731168e+00	7.585837e-03	1.383554e+01	7.036616e+01	1.917000e+03
Overflow	Overflow	6.580455e-04	4.330238e-07	2.988255e-02	1.357000e+00	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	1.574840e+01	3.335384e-02	1.067226e+02	7.306872e+02	1.063000e+04
8.000000e+00	1.200000e+01	1.101947e+01	2.214033e-02	1.041955e+02	9.983701e+02	8.129000e+03
1.200000e+01	2.000000e+01	2.395561e+00	3.963614e-03	3.382602e+01	4.864564e+02	2.121000e+03
2.000000e+01	4.000000e+01	1.461742e-01	1.768921e-04	3.467163e+00	8.401364e+01	1.580000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d18-x01-y01
Path: /H1_2016_I1496981/d18-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.200957e+00
# Area: 2.171202e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.171202e+01	3.666622e-02	1.780594e+02	1.620605e+03	1.876500e+04
Underflow	Underflow	1.883274e+00	3.498756e-03	9.553717e+00	4.864468e+01	1.555000e+03
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	1.061159e+01	1.864137e-02	7.189545e+01	4.921394e+02	8.691000e+03
8.000000e+00	1.200000e+01	7.442410e+00	1.215539e-02	7.033303e+01	6.730608e+02	6.583000e+03
1.200000e+01	2.000000e+01	1.660750e+00	2.247318e-03	2.354210e+01	3.395604e+02	1.785000e+03
2.000000e+01	4.000000e+01	1.140006e-01	1.233912e-04	2.735079e+00	6.719955e+01	1.510000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d19-x01-y01
Path: /H1_2016_I1496981/d19-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.223395e+00
# Area: 1.464235e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.464235e+01	1.516863e-02	1.204098e+02	1.098319e+03	2.111600e+04
Underflow	Underflow	1.261754e+00	1.356122e-03	6.420752e+00	3.279356e+01	1.742000e+03
Overflow	Overflow	2.638393e-04	6.961119e-08	1.227909e-02	5.714685e-01	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	7.077921e+00	7.909522e-03	4.788360e+01	3.273086e+02	9.556000e+03
8.000000e+00	1.200000e+01	5.100689e+00	4.957570e-03	4.832927e+01	4.639072e+02	7.616000e+03
1.200000e+01	2.000000e+01	1.116881e+00	8.870162e-04	1.579922e+01	2.275532e+02	2.024000e+03
2.000000e+01	4.000000e+01	8.483886e-02	5.833265e-05	1.964707e+00	4.618477e+01	1.770000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d20-x01-y01
Path: /H1_2016_I1496981/d20-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.272402e+00
# Area: 9.990188e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	9.990188e+00	8.901205e-03	8.264285e+01	7.596158e+02	1.722000e+04
Underflow	Underflow	8.263854e-01	1.097568e-03	4.192476e+00	2.134790e+01	1.347000e+03
Overflow	Overflow	3.971673e-04	1.577419e-07	1.657058e-02	6.913565e-01	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	4.814884e+00	4.255186e-03	3.265474e+01	2.237089e+02	7.873000e+03
8.000000e+00	1.200000e+01	3.493721e+00	2.916162e-03	3.308599e+01	3.172782e+02	6.180000e+03
1.200000e+01	2.000000e+01	7.970564e-01	5.996084e-04	1.134522e+01	1.643966e+02	1.677000e+03
2.000000e+01	4.000000e+01	5.774425e-02	3.252334e-05	1.347849e+00	3.219290e+01	1.420000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d21-x01-y01
Path: /H1_2016_I1496981/d21-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.300504e+00
# Area: 6.803166e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	6.803166e+00	4.320646e-03	5.646970e+01	5.206137e+02	1.555600e+04
Underflow	Underflow	5.269145e-01	3.531115e-04	2.682916e+00	1.370951e+01	1.145000e+03
Overflow	Overflow	8.201970e-04	3.540703e-07	3.564775e-02	1.550248e+00	2.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	3.308116e+00	2.241557e-03	2.248400e+01	1.543764e+02	6.986000e+03
8.000000e+00	1.200000e+01	2.373459e+00	1.431438e-03	2.250117e+01	2.160008e+02	5.712000e+03
1.200000e+01	2.000000e+01	5.590481e-01	2.788193e-04	7.934429e+00	1.146527e+02	1.588000e+03
2.000000e+01	4.000000e+01	3.480870e-02	1.536708e-05	8.315479e-01	2.032404e+01	1.230000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d22-x01-y01
Path: /H1_2016_I1496981/d22-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.372127e+00
# Area: 4.635381e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.635381e+00	2.097093e-03	3.880799e+01	3.610895e+02	1.552500e+04
Underflow	Underflow	3.550046e-01	2.092992e-04	1.800757e+00	9.170190e+00	1.122000e+03
Overflow	Overflow	2.101187e-04	4.414988e-08	9.060383e-03	3.906863e-01	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	2.178196e+00	1.033331e-03	1.479822e+01	1.015821e+02	6.762000e+03
8.000000e+00	1.200000e+01	1.678641e+00	7.086393e-04	1.593774e+01	1.533027e+02	5.818000e+03
1.200000e+01	2.000000e+01	3.962172e-01	1.380872e-04	5.619119e+00	8.102789e+01	1.681000e+03
2.000000e+01	4.000000e+01	2.711177e-02	7.691885e-06	6.430947e-01	1.561593e+01	1.410000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d23-x01-y01
Path: /H1_2016_I1496981/d23-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.448963e+00
# Area: 2.891352e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.891352e+00	9.437649e-04	2.442893e+01	2.303648e+02	1.451000e+04
Underflow	Underflow	2.087532e-01	1.068526e-04	1.064184e+00	5.446112e+00	9.470000e+02
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	1.339651e+00	4.618953e-04	9.093072e+00	6.235283e+01	6.173000e+03
8.000000e+00	1.200000e+01	1.067505e+00	3.122683e-04	1.013579e+01	9.746059e+01	5.620000e+03
1.200000e+01	2.000000e+01	2.547020e-01	5.830971e-05	3.638902e+00	5.290042e+01	1.625000e+03
2.000000e+01	4.000000e+01	2.074098e-02	4.438955e-06	4.969873e-01	1.220480e+01	1.450000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d24-x01-y01
Path: /H1_2016_I1496981/d24-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 8.498995e+00
# Area: 1.883095e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.883095e+00	6.364108e-04	1.600441e+01	1.517307e+02	1.031800e+04
Underflow	Underflow	1.362073e-01	9.960584e-05	6.877967e-01	3.487735e+00	6.340000e+02
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	8.730273e-01	3.232897e-04	5.937109e+00	4.078189e+01	4.322000e+03
8.000000e+00	1.200000e+01	6.785537e-01	1.732810e-04	6.472452e+00	6.251646e+01	3.963000e+03
1.200000e+01	2.000000e+01	1.837375e-01	3.836860e-05	2.638407e+00	3.860924e+01	1.302000e+03
2.000000e+01	4.000000e+01	1.156887e-02	1.865618e-06	2.686480e-01	6.335396e+00	9.700000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d51-x01-y01
Path: /H1_2016_I1496981/d51-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 5.925180e+00
# Area: 3.800838e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.800838e+02	1.443946e+01	2.252065e+03	1.346906e+04	4.509300e+04
Underflow	Underflow	3.800838e+02	1.443946e+01	2.252065e+03	1.346906e+04	4.509300e+04
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
1.500000e+02	2.000000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
2.000000e+02	2.700000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
2.700000e+02	4.000000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
4.000000e+02	7.000000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
7.000000e+02	5.000000e+03	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
5.000000e+03	1.500000e+04	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
END YODA_HISTO1D_V2



==> anc/vincia_Ep-920_Q2PT2_TMS-5_ckkwl-fix_merged_4j.yoda <==
BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d01-x01-y01
Path: /H1_2016_I1496981/d01-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.463279e+00
# Area: 9.449431e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	9.449431e+02	2.519980e+00	6.107431e+03	4.555249e+04	5.861180e+05
Underflow	Underflow	1.601567e+02	5.011018e-01	6.797687e+02	2.888547e+03	9.120000e+04
Overflow	Overflow	6.330816e-03	8.157475e-06	3.821711e-01	2.328670e+01	5.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	5.125113e+02	1.419181e+00	2.851266e+03	1.611535e+04	3.054960e+05
7.000000e+00	1.100000e+01	2.213176e+02	5.045127e-01	1.862634e+03	1.592760e+04	1.497260e+05
1.100000e+01	1.700000e+01	4.414689e+01	8.274980e-02	5.709264e+02	7.487975e+03	3.420700e+04
1.700000e+01	2.500000e+01	5.932620e+00	1.077818e-02	1.163622e+02	2.308035e+03	4.801000e+03
2.500000e+01	3.500000e+01	7.524846e-01	1.225113e-03	2.136244e+01	6.120180e+02	6.010000e+02
3.500000e+01	5.000000e+01	1.192593e-01	4.230099e-04	4.729615e+00	1.896797e+02	8.200000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d02-x01-y01
Path: /H1_2016_I1496981/d02-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.497319e+00
# Area: 6.246507e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	6.246507e+02	1.429397e+00	4.058555e+03	3.050760e+04	4.633930e+05
Underflow	Underflow	1.059294e+02	3.390103e-01	4.494406e+02	1.909119e+03	7.099600e+04
Overflow	Overflow	5.678033e-03	6.691813e-06	3.619565e-01	2.330042e+01	5.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	3.354206e+02	7.559131e-01	1.867137e+03	1.055925e+04	2.395800e+05
7.000000e+00	1.100000e+01	1.481599e+02	2.796697e-01	1.249046e+03	1.069928e+04	1.200380e+05
1.100000e+01	1.700000e+01	3.031767e+01	4.747307e-02	3.923781e+02	5.151040e+03	2.815900e+04
1.700000e+01	2.500000e+01	4.194540e+00	6.389098e-03	8.190045e+01	1.616096e+03	4.057000e+03
2.500000e+01	3.500000e+01	5.585924e-01	8.371534e-04	1.572642e+01	4.463096e+02	5.040000e+02
3.500000e+01	5.000000e+01	6.437568e-02	9.791402e-05	2.565496e+00	1.032084e+02	5.400000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d03-x01-y01
Path: /H1_2016_I1496981/d03-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.541178e+00
# Area: 4.047761e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.047761e+02	6.103455e-01	2.647712e+03	2.007226e+04	4.933230e+05
Underflow	Underflow	6.751565e+01	1.546283e-01	2.865760e+02	1.217804e+03	7.378200e+04
Overflow	Overflow	3.161119e-03	2.477117e-06	1.689316e-01	9.034881e+00	6.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	2.152958e+02	3.228700e-01	1.198935e+03	6.783549e+03	2.526790e+05
7.000000e+00	1.100000e+01	9.824901e+01	1.096915e-01	8.295655e+02	7.117662e+03	1.304580e+05
1.100000e+01	1.700000e+01	2.050559e+01	2.027827e-02	2.655248e+02	3.487655e+03	3.122900e+04
1.700000e+01	2.500000e+01	2.776723e+00	2.469007e-03	5.413013e+01	1.066467e+03	4.507000e+03
2.500000e+01	3.500000e+01	3.759188e-01	3.624569e-04	1.069475e+01	3.070355e+02	5.730000e+02
3.500000e+01	5.000000e+01	5.432189e-02	4.344218e-05	2.117208e+00	8.305604e+01	8.900000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d04-x01-y01
Path: /H1_2016_I1496981/d04-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.596140e+00
# Area: 2.550236e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.550236e+02	3.724054e-01	1.682171e+03	1.292301e+04	3.641750e+05
Underflow	Underflow	4.275562e+01	1.094967e-01	1.813884e+02	7.704257e+02	5.238800e+04
Overflow	Overflow	5.785050e-04	3.346679e-07	2.896363e-02	1.450102e+00	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	1.334266e+02	1.940667e-01	7.435229e+02	4.209434e+03	1.834490e+05
7.000000e+00	1.100000e+01	6.264003e+01	5.617736e-02	5.295096e+02	4.548449e+03	9.897600e+04
1.100000e+01	1.700000e+01	1.399516e+01	1.112689e-02	1.816884e+02	2.393224e+03	2.511500e+04
1.700000e+01	2.500000e+01	1.919906e+00	1.341862e-03	3.757608e+01	7.436169e+02	3.701000e+03
2.500000e+01	3.500000e+01	2.466065e-01	1.696100e-04	6.928802e+00	1.961505e+02	4.750000e+02
3.500000e+01	5.000000e+01	3.901519e-02	2.588349e-05	1.528116e+00	6.025686e+01	7.000000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d05-x01-y01
Path: /H1_2016_I1496981/d05-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.645303e+00
# Area: 1.646469e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.646469e+02	2.204170e-01	1.094128e+03	8.513748e+03	3.017440e+05
Underflow	Underflow	2.741569e+01	6.668863e-02	1.163303e+02	4.941777e+02	4.187400e+04
Overflow	Overflow	3.721241e-03	1.610994e-06	2.084325e-01	1.172422e+01	9.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	8.515623e+01	1.176453e-01	4.741652e+02	2.682721e+03	1.491270e+05
7.000000e+00	1.100000e+01	4.095962e+01	2.938995e-02	3.468520e+02	2.984908e+03	8.433000e+04
1.100000e+01	1.700000e+01	9.522259e+00	5.761082e-03	1.234833e+02	1.624494e+03	2.244800e+04
1.700000e+01	2.500000e+01	1.384964e+00	7.943847e-04	2.706166e+01	5.344755e+02	3.482000e+03
2.500000e+01	3.500000e+01	1.846049e-01	1.248147e-04	5.252317e+00	1.506290e+02	4.230000e+02
3.500000e+01	5.000000e+01	1.978842e-02	1.123041e-05	7.748278e-01	3.061945e+01	5.100000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d06-x01-y01
Path: /H1_2016_I1496981/d06-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.712771e+00
# Area: 1.028318e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.028318e+02	9.920628e-02	6.902865e+02	5.461072e+03	2.691710e+05
Underflow	Underflow	1.698040e+01	2.971747e-02	7.202851e+01	3.058893e+02	3.589700e+04
Overflow	Overflow	8.636033e-04	2.831288e-07	4.965462e-02	2.855831e+00	3.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	5.250886e+01	5.361744e-02	2.924220e+02	1.654662e+03	1.295250e+05
7.000000e+00	1.100000e+01	2.582861e+01	1.268879e-02	2.193578e+02	1.893412e+03	7.744600e+04
1.100000e+01	1.700000e+01	6.413331e+00	2.784926e-03	8.335629e+01	1.099039e+03	2.216900e+04
1.700000e+01	2.500000e+01	9.486376e-01	3.480896e-04	1.857467e+01	3.677100e+02	3.535000e+03
2.500000e+01	3.500000e+01	1.328590e-01	4.364217e-05	3.756028e+00	1.070880e+02	5.240000e+02
3.500000e+01	5.000000e+01	1.827301e-02	5.638444e-06	7.415515e-01	3.041505e+01	7.200000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d07-x01-y01
Path: /H1_2016_I1496981/d07-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.787904e+00
# Area: 6.051181e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	6.051181e+01	3.911093e-02	4.107484e+02	3.307207e+03	2.232320e+05
Underflow	Underflow	9.641581e+00	1.094327e-02	4.092887e+01	1.739471e+02	2.800600e+04
Overflow	Overflow	7.299480e-04	1.841447e-07	4.260119e-02	2.497085e+00	3.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	3.068519e+01	2.157968e-02	1.708167e+02	9.661917e+02	1.045420e+05
7.000000e+00	1.100000e+01	1.544198e+01	5.282343e-03	1.313238e+02	1.135055e+03	6.645700e+04
1.100000e+01	1.700000e+01	4.031590e+00	1.130846e-03	5.258514e+01	6.959835e+02	2.030700e+04
1.700000e+01	2.500000e+01	6.053744e-01	1.477470e-04	1.190623e+01	2.368107e+02	3.345000e+03
2.500000e+01	3.500000e+01	9.089830e-02	2.278124e-05	2.558832e+00	7.268069e+01	4.990000e+02
3.500000e+01	5.000000e+01	1.446544e-02	4.075677e-06	5.862858e-01	2.404205e+01	7.300000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d08-x01-y01
Path: /H1_2016_I1496981/d08-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.906940e+00
# Area: 3.608275e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.608275e+01	2.391348e-02	2.492214e+02	2.064444e+03	1.380990e+05
Underflow	Underflow	5.537952e+00	5.820892e-03	2.349064e+01	9.975687e+01	1.629800e+04
Overflow	Overflow	6.313516e-04	1.482236e-07	3.557253e-02	2.009558e+00	3.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	1.813039e+01	1.419583e-02	1.012277e+02	5.742712e+02	6.272800e+04
7.000000e+00	1.100000e+01	9.260424e+00	2.988804e-03	7.896348e+01	6.844828e+02	4.196200e+04
1.100000e+01	1.700000e+01	2.623240e+00	7.770392e-04	3.425533e+01	4.539048e+02	1.400200e+04
1.700000e+01	2.500000e+01	4.519801e-01	1.135163e-04	8.889354e+00	1.768187e+02	2.638000e+03
2.500000e+01	3.500000e+01	6.497425e-02	1.459373e-05	1.842773e+00	5.274582e+01	3.920000e+02
3.500000e+01	5.000000e+01	1.315755e-02	2.653229e-06	5.165913e-01	2.045495e+01	7.600000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d09-x01-y01
Path: /H1_2016_I1496981/d09-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.020056e+00
# Area: 2.959993e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.959993e+02	7.103350e-01	2.077931e+03	1.657231e+04	1.875660e+05
Underflow	Underflow	4.670470e+01	1.441811e-01	2.164238e+02	1.005654e+03	2.566200e+04
Overflow	Overflow	3.703051e-03	4.656859e-06	2.178351e-01	1.294004e+01	3.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	1.395306e+02	3.241746e-01	8.262068e+02	4.936266e+03	8.499800e+04
7.000000e+00	1.100000e+01	8.979455e+01	2.045199e-01	7.551442e+02	6.452335e+03	6.165600e+04
1.100000e+01	1.700000e+01	1.725381e+01	3.260861e-02	2.232626e+02	2.930072e+03	1.316500e+04
1.700000e+01	2.500000e+01	2.368400e+00	4.269660e-03	4.640113e+01	9.195957e+02	1.825000e+03
2.500000e+01	3.500000e+01	3.067471e-01	5.136328e-04	8.767891e+00	2.530528e+02	2.300000e+02
3.500000e+01	5.000000e+01	3.677961e-02	6.281309e-05	1.507243e+00	6.239520e+01	2.700000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d10-x01-y01
Path: /H1_2016_I1496981/d10-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.069606e+00
# Area: 1.964552e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.964552e+02	3.948009e-01	1.388860e+03	1.117740e+04	1.493700e+05
Underflow	Underflow	3.010345e+01	6.927043e-02	1.393988e+02	6.472984e+02	2.001800e+04
Overflow	Overflow	2.449175e-03	3.041953e-06	1.581728e-01	1.028940e+01	2.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	9.187910e+01	1.954871e-01	5.443190e+02	3.253470e+03	6.672600e+04
7.000000e+00	1.100000e+01	6.058372e+01	1.078613e-01	5.100248e+02	4.362791e+03	5.000100e+04
1.100000e+01	1.700000e+01	1.196972e+01	1.916043e-02	1.550016e+02	2.036602e+03	1.088900e+04
1.700000e+01	2.500000e+01	1.657156e+00	2.628631e-03	3.233103e+01	6.372436e+02	1.511000e+03
2.500000e+01	3.500000e+01	2.300031e-01	3.469697e-04	6.452667e+00	1.824947e+02	1.980000e+02
3.500000e+01	5.000000e+01	2.955130e-02	4.297866e-05	1.174321e+00	4.720858e+01	2.500000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d11-x01-y01
Path: /H1_2016_I1496981/d11-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.124666e+00
# Area: 1.279720e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.279720e+02	1.606748e-01	9.117579e+02	7.399281e+03	1.606600e+05
Underflow	Underflow	1.915718e+01	3.403837e-02	8.879228e+01	4.126715e+02	2.098100e+04
Overflow	Overflow	1.645845e-03	1.277640e-06	8.746433e-02	4.651576e+00	3.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	5.884151e+01	7.272579e-02	3.489767e+02	2.088294e+03	7.075100e+04
7.000000e+00	1.100000e+01	4.049860e+01	4.476619e-02	3.411759e+02	2.920646e+03	5.458600e+04
1.100000e+01	1.700000e+01	8.204529e+00	7.960841e-03	1.061710e+02	1.393508e+03	1.241600e+04
1.700000e+01	2.500000e+01	1.094999e+00	1.011863e-03	2.137666e+01	4.217081e+02	1.677000e+03
2.500000e+01	3.500000e+01	1.515474e-01	1.515050e-04	4.321744e+00	1.243038e+02	2.120000e+02
3.500000e+01	5.000000e+01	2.199690e-02	1.899493e-05	8.561958e-01	3.349730e+01	3.400000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d12-x01-y01
Path: /H1_2016_I1496981/d12-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.203148e+00
# Area: 8.064996e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	8.064996e+01	8.748111e-02	5.809336e+02	4.784498e+03	1.199760e+05
Underflow	Underflow	1.178409e+01	2.023823e-02	5.458770e+01	2.535716e+02	1.488700e+04
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	3.648773e+01	3.901995e-02	2.166466e+02	1.297937e+03	5.180400e+04
7.000000e+00	1.100000e+01	2.590954e+01	2.317715e-02	2.187082e+02	1.876349e+03	4.171900e+04
1.100000e+01	1.700000e+01	5.593262e+00	4.411296e-03	7.269856e+01	9.585871e+02	9.970000e+03
1.700000e+01	2.500000e+01	7.639342e-01	5.571565e-04	1.497271e+01	2.967034e+02	1.395000e+03
2.500000e+01	3.500000e+01	9.602231e-02	6.705024e-05	2.712911e+00	7.725049e+01	1.750000e+02
3.500000e+01	5.000000e+01	1.538700e-02	1.028887e-05	6.069317e-01	2.409968e+01	2.600000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d13-x01-y01
Path: /H1_2016_I1496981/d13-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.284985e+00
# Area: 5.209070e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	5.209070e+01	5.004683e-02	3.794800e+02	3.175980e+03	1.006860e+05
Underflow	Underflow	7.387983e+00	1.420028e-02	3.424260e+01	1.591398e+02	1.175400e+04
Overflow	Overflow	2.004908e-03	8.471349e-07	1.104675e-01	6.094690e+00	5.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	2.319274e+01	2.160654e-02	1.377462e+02	8.255218e+02	4.252400e+04
7.000000e+00	1.100000e+01	1.696951e+01	1.153995e-02	1.435814e+02	1.234547e+03	3.576900e+04
1.100000e+01	1.700000e+01	3.916089e+00	2.323106e-03	5.078746e+01	6.680948e+02	9.169000e+03
1.700000e+01	2.500000e+01	5.368850e-01	3.096923e-04	1.051326e+01	2.082063e+02	1.283000e+03
2.500000e+01	3.500000e+01	7.899501e-02	6.352187e-05	2.241588e+00	6.410568e+01	1.650000e+02
3.500000e+01	5.000000e+01	6.490363e-03	2.899581e-06	2.568977e-01	1.027027e+01	1.700000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d14-x01-y01
Path: /H1_2016_I1496981/d14-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.377076e+00
# Area: 3.260049e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.260049e+01	2.147480e-02	2.404963e+02	2.049694e+03	9.105800e+04
Underflow	Underflow	4.565669e+00	5.868178e-03	2.116586e+01	9.838702e+01	9.956000e+03
Overflow	Overflow	4.998788e-04	1.508334e-07	2.795267e-02	1.568353e+00	2.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	1.415791e+01	9.403090e-03	8.407853e+01	5.037830e+02	3.714700e+04
7.000000e+00	1.100000e+01	1.077459e+01	4.759336e-03	9.146701e+01	7.890800e+02	3.325300e+04
1.100000e+01	1.700000e+01	2.651472e+00	1.279498e-03	3.432733e+01	4.509229e+02	9.088000e+03
1.700000e+01	2.500000e+01	3.883297e-01	1.438415e-04	7.589329e+00	1.498811e+02	1.381000e+03
2.500000e+01	3.500000e+01	5.495996e-02	1.853155e-05	1.553077e+00	4.425452e+01	2.040000e+02
3.500000e+01	5.000000e+01	7.066159e-03	2.175619e-06	2.872106e-01	1.181735e+01	2.700000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d15-x01-y01
Path: /H1_2016_I1496981/d15-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.468677e+00
# Area: 1.933559e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.933559e+01	8.611077e-03	1.444113e+02	1.253852e+03	7.676800e+04
Underflow	Underflow	2.649932e+00	2.291812e-03	1.229320e+01	5.718117e+01	7.730000e+03
Overflow	Overflow	2.763225e-04	7.635419e-08	1.671880e-02	1.011566e+00	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	8.197940e+00	3.687711e-03	4.868632e+01	2.917202e+02	3.000900e+04
7.000000e+00	1.100000e+01	6.516702e+00	2.089924e-03	5.540110e+01	4.786641e+02	2.901600e+04
1.100000e+01	1.700000e+01	1.680614e+00	4.691730e-04	2.186314e+01	2.885955e+02	8.476000e+03
1.700000e+01	2.500000e+01	2.452489e-01	6.023167e-05	4.813889e+00	9.557133e+01	1.306000e+03
2.500000e+01	3.500000e+01	3.827427e-02	1.015446e-05	1.068242e+00	3.005775e+01	2.000000e+02
3.500000e+01	5.000000e+01	6.605688e-03	1.994379e-06	2.686727e-01	1.105079e+01	3.000000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d16-x01-y01
Path: /H1_2016_I1496981/d16-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.596868e+00
# Area: 1.171546e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.171546e+01	5.694175e-03	8.900082e+01	7.946569e+02	4.832600e+04
Underflow	Underflow	1.484872e+00	1.087174e-03	6.896429e+00	3.211727e+01	4.470000e+03
Overflow	Overflow	2.610393e-04	6.814150e-08	1.504989e-02	8.676828e-01	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	4.968727e+00	3.016569e-03	2.947023e+01	1.763602e+02	1.812800e+04
7.000000e+00	1.100000e+01	3.927567e+00	1.187434e-03	3.343397e+01	2.893445e+02	1.857900e+04
1.100000e+01	1.700000e+01	1.119475e+00	3.527815e-04	1.460765e+01	1.934593e+02	5.906000e+03
1.700000e+01	2.500000e+01	1.790788e-01	4.207901e-05	3.513407e+00	6.972812e+01	1.039000e+03
2.500000e+01	3.500000e+01	2.955651e-02	6.865789e-06	8.325965e-01	2.366500e+01	1.690000e+02
3.500000e+01	5.000000e+01	5.924746e-03	1.203462e-06	2.314854e-01	9.114847e+00	3.400000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d17-x01-y01
Path: /H1_2016_I1496981/d17-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.286440e+00
# Area: 4.196095e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.196095e+01	8.934974e-02	3.057460e+02	2.468438e+03	3.593000e+04
Underflow	Underflow	8.319689e+00	2.284745e-02	4.172209e+01	2.101270e+02	6.427000e+03
Overflow	Overflow	2.234179e-03	2.499273e-06	9.857145e-02	4.360539e+00	2.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	2.227655e+01	4.879697e-02	1.470933e+02	9.819284e+02	1.856500e+04
8.000000e+00	1.200000e+01	9.439874e+00	1.445006e-02	8.864617e+01	8.431035e+02	9.029000e+03
1.200000e+01	2.000000e+01	1.824549e+00	3.134758e-03	2.585711e+01	3.726861e+02	1.803000e+03
2.000000e+01	4.000000e+01	9.806166e-02	1.180097e-04	2.328785e+00	5.623234e+01	1.040000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d18-x01-y01
Path: /H1_2016_I1496981/d18-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.305896e+00
# Area: 2.801551e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.801551e+01	4.697108e-02	2.046784e+02	1.656408e+03	2.875900e+04
Underflow	Underflow	5.612864e+00	1.136281e-02	2.812834e+01	1.415981e+02	5.013000e+03
Overflow	Overflow	1.078425e-03	1.162999e-06	5.741610e-02	3.056875e+00	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	1.463158e+01	2.474195e-02	9.675420e+01	6.470036e+02	1.484000e+04
8.000000e+00	1.200000e+01	6.459309e+00	9.260727e-03	6.064413e+01	5.767612e+02	7.297000e+03
1.200000e+01	2.000000e+01	1.248451e+00	1.530964e-03	1.764501e+01	2.535838e+02	1.532000e+03
2.000000e+01	4.000000e+01	6.222790e-02	7.348080e-05	1.449300e+00	3.440470e+01	7.600000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d19-x01-y01
Path: /H1_2016_I1496981/d19-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.337139e+00
# Area: 1.875249e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.875249e+01	1.770475e-02	1.375896e+02	1.118823e+03	3.155800e+04
Underflow	Underflow	3.666948e+00	4.035847e-03	1.842965e+01	9.301630e+01	5.421000e+03
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	9.834008e+00	9.427281e-03	6.505059e+01	4.350381e+02	1.616000e+04
8.000000e+00	1.200000e+01	4.373280e+00	3.553621e-03	4.120967e+01	3.932562e+02	8.208000e+03
1.200000e+01	2.000000e+01	8.235117e-01	6.435410e-04	1.161672e+01	1.666415e+02	1.660000e+03
2.000000e+01	4.000000e+01	5.474371e-02	4.445756e-05	1.283003e+00	3.087157e+01	1.090000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d20-x01-y01
Path: /H1_2016_I1496981/d20-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.427979e+00
# Area: 1.190318e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.190318e+01	9.543493e-03	8.841660e+01	7.278420e+02	2.388200e+04
Underflow	Underflow	2.203952e+00	2.187931e-03	1.105861e+01	5.572662e+01	3.870000e+03
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	6.155229e+00	5.057571e-03	4.077204e+01	2.730113e+02	1.206400e+04
8.000000e+00	1.200000e+01	2.927264e+00	1.911427e-03	2.758381e+01	2.632730e+02	6.510000e+03
1.200000e+01	2.000000e+01	5.884243e-01	3.704585e-04	8.352951e+00	1.206911e+02	1.368000e+03
2.000000e+01	4.000000e+01	2.831494e-02	1.610625e-05	6.491859e-01	1.513990e+01	7.000000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d21-x01-y01
Path: /H1_2016_I1496981/d21-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.526370e+00
# Area: 7.829536e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	7.829536e+00	4.798478e-03	5.892799e+01	4.946545e+02	2.050600e+04
Underflow	Underflow	1.395084e+00	1.195325e-03	7.017217e+00	3.544319e+01	3.079000e+03
Overflow	Overflow	2.917617e-04	8.512487e-08	1.256275e-02	5.409305e-01	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	3.994468e+00	2.317284e-03	2.650159e+01	1.778017e+02	1.023000e+04
8.000000e+00	1.200000e+01	1.994149e+00	1.038656e-03	1.882162e+01	1.799881e+02	5.845000e+03
1.200000e+01	2.000000e+01	4.160557e-01	2.199163e-04	5.902008e+00	8.531816e+01	1.271000e+03
2.000000e+01	4.000000e+01	2.948842e-02	2.721230e-05	6.729820e-01	1.556231e+01	8.000000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d22-x01-y01
Path: /H1_2016_I1496981/d22-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.616906e+00
# Area: 4.889416e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.889416e+00	1.858955e-03	3.724222e+01	3.157106e+02	1.895700e+04
Underflow	Underflow	8.006250e-01	3.554148e-04	4.026900e+00	2.033697e+01	2.652000e+03
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	2.464091e+00	9.502287e-04	1.635109e+01	1.097049e+02	9.223000e+03
8.000000e+00	1.200000e+01	1.337797e+00	4.678285e-04	1.262869e+01	1.207291e+02	5.709000e+03
1.200000e+01	2.000000e+01	2.692465e-01	8.046949e-05	3.828364e+00	5.540810e+01	1.288000e+03
2.000000e+01	4.000000e+01	1.765572e-02	5.013211e-06	4.071746e-01	9.531590e+00	8.500000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d23-x01-y01
Path: /H1_2016_I1496981/d23-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.664119e+00
# Area: 3.000399e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.000399e+00	8.777939e-04	2.299542e+01	1.973132e+02	1.652300e+04
Underflow	Underflow	4.836442e-01	2.127554e-04	2.418710e+00	1.215142e+01	2.142000e+03
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	1.503648e+00	4.309748e-04	9.974997e+00	6.691170e+01	7.893000e+03
8.000000e+00	1.200000e+01	8.255016e-01	1.957658e-04	7.818533e+00	7.500319e+01	5.175000e+03
1.200000e+01	2.000000e+01	1.754388e-01	3.579474e-05	2.488246e+00	3.589524e+01	1.223000e+03
2.000000e+01	4.000000e+01	1.216619e-02	2.503180e-06	2.949319e-01	7.351684e+00	9.000000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d24-x01-y01
Path: /H1_2016_I1496981/d24-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.891410e+00
# Area: 1.778083e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.778083e+00	4.986224e-04	1.403158e+01	1.247255e+02	1.047200e+04
Underflow	Underflow	2.636448e-01	9.920669e-05	1.331473e+00	6.750152e+00	1.190000e+03
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	8.541199e-01	2.445694e-04	5.675047e+00	3.813130e+01	4.843000e+03
8.000000e+00	1.200000e+01	5.241639e-01	1.254657e-04	4.995065e+00	4.822870e+01	3.436000e+03
1.200000e+01	2.000000e+01	1.266947e-01	2.790934e-05	1.807045e+00	2.623877e+01	9.300000e+02
2.000000e+01	4.000000e+01	9.459707e-03	1.471207e-06	2.229515e-01	5.376616e+00	7.300000e+01
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d51-x01-y01
Path: /H1_2016_I1496981/d51-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 5.916755e+00
# Area: 4.886476e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.886476e+02	7.091227e+00	2.891208e+03	1.726621e+04	6.346600e+04
Underflow	Underflow	4.886476e+02	7.091227e+00	2.891208e+03	1.726621e+04	6.346600e+04
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
1.500000e+02	2.000000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
2.000000e+02	2.700000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
2.700000e+02	4.000000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
4.000000e+02	7.000000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
7.000000e+02	5.000000e+03	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
5.000000e+03	1.500000e+04	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
END YODA_HISTO1D_V2



==> anc/vincia_Ep-920_Q2PT2_TMS-5_ckkwl-fix_merged_4j_TMSvariation.yoda <==
BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d01-x01-y01
ErrorBreakdown: {0: {"": {up: 3.3905999999999779, dn: 148.07824000000002}}, 1: {"": {up: 0, dn: 18.870849999999997}}, 2: {"": {up: 0.79439166666666683, dn: 2.5471633333333328}}, 3: {"": {up: 0.22253762499999996, dn: 0.29406824999999998}}, 4: {"": {up: 0.032756940000000012, dn: 0.033904979999999987}}, 5: {"": {up: 0.0066025333333333339, dn: 0.0047374113333333336}}}
Path: /H1_2016_I1496981/d01-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	2.050045e+02	1.480782e+02	3.390600e+00
9.000000e+00	2.000000e+00	2.000000e+00	5.532940e+01	1.887085e+01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	7.357815e+00	2.547163e+00	7.943917e-01
2.100000e+01	4.000000e+00	4.000000e+00	7.415775e-01	2.940682e-01	2.225376e-01
3.000000e+01	5.000000e+00	5.000000e+00	7.524846e-02	3.390498e-02	3.275694e-02
4.250000e+01	7.500000e+00	7.500000e+00	7.950620e-03	4.737411e-03	6.602533e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d02-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 95.480851999999999}}, 1: {"": {up: 0, dn: 12.1113775}}, 2: {"": {up: 0.54110000000000014, dn: 1.7312433333333339}}, 3: {"": {up: 0.14444912499999996, dn: 0.2356375}}, 4: {"": {up: 0.018338130000000001, dn: 0.028176569999999998}}, 5: {"": {up: 0.0051988279999999982, dn: 0.0015713913333333341}}}
Path: /H1_2016_I1496981/d02-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.341682e+02	9.548085e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	3.703997e+01	1.211138e+01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	5.052945e+00	1.731243e+00	5.411000e-01
2.100000e+01	4.000000e+00	4.000000e+00	5.243175e-01	2.356375e-01	1.444491e-01
3.000000e+01	5.000000e+00	5.000000e+00	5.585924e-02	2.817657e-02	1.833813e-02
4.250000e+01	7.500000e+00	7.500000e+00	4.291712e-03	1.571391e-03	5.198828e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d03-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 60.31084400000001}}, 1: {"": {up: 0, dn: 7.8701049999999988}}, 2: {"": {up: 0.40391833333333249, dn: 1.206103333333334}}, 3: {"": {up: 0.10783674999999998, dn: 0.14486687500000001}}, 4: {"": {up: 0.0097347300000000039, dn: 0.017168390000000002}}, 5: {"": {up: 0.0025791213333333329, dn: 0.0016978033333333333}}}
Path: /H1_2016_I1496981/d03-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	8.611832e+01	6.031084e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.456225e+01	7.870105e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	3.417598e+00	1.206103e+00	4.039183e-01
2.100000e+01	4.000000e+00	4.000000e+00	3.470904e-01	1.448669e-01	1.078367e-01
3.000000e+01	5.000000e+00	5.000000e+00	3.759188e-02	1.716839e-02	9.734730e-03
4.250000e+01	7.500000e+00	7.500000e+00	3.621459e-03	1.697803e-03	2.579121e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d04-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 35.920164}}, 1: {"": {up: 0, dn: 4.8923325000000002}}, 2: {"": {up: 0.29450999999999983, dn: 0.82596100000000017}}, 3: {"": {up: 0.076897375000000018, dn: 0.099340624999999988}}, 4: {"": {up: 0.01144162, dn: 0.011164249999999999}}, 5: {"": {up: 0.00058054933333333324, dn: 0.0011750506666666665}}}
Path: /H1_2016_I1496981/d04-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	5.337064e+01	3.592016e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.566001e+01	4.892333e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.332527e+00	8.259610e-01	2.945100e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.399882e-01	9.934062e-02	7.689738e-02
3.000000e+01	5.000000e+00	5.000000e+00	2.466065e-02	1.116425e-02	1.144162e-02
4.250000e+01	7.500000e+00	7.500000e+00	2.601013e-03	1.175051e-03	5.805493e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d05-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 21.98808}}, 1: {"": {up: 0, dn: 3.0827400000000003}}, 2: {"": {up: 0.19009850000000017, dn: 0.5769901666666668}}, 3: {"": {up: 0.047297624999999982, dn: 0.072846025000000009}}, 4: {"": {up: 0.0075086500000000021, dn: 0.0066506599999999992}}, 5: {"": {up: 0.00075125933333333337, dn: 0.00062687799999999998}}}
Path: /H1_2016_I1496981/d05-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	3.406249e+01	2.198808e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.023991e+01	3.082740e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.587043e+00	5.769902e-01	1.900985e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.731205e-01	7.284603e-02	4.729762e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.846049e-02	6.650660e-03	7.508650e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.319228e-03	6.268780e-04	7.512593e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d06-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 12.504115999999998}}, 1: {"": {up: 0, dn: 1.8994475}}, 2: {"": {up: 0.14213116666666648, dn: 0.39426283333333345}}, 3: {"": {up: 0.039415674999999997, dn: 0.048364837499999994}}, 4: {"": {up: 0.0038556299999999988, dn: 0.0069756190000000006}}, 5: {"": {up: 0.00099232133333333338, dn: 0.00059666713333333325}}}
Path: /H1_2016_I1496981/d06-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	2.100354e+01	1.250412e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	6.457153e+00	1.899447e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.068889e+00	3.942628e-01	1.421312e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.185797e-01	4.836484e-02	3.941567e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.328590e-02	6.975619e-03	3.855630e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.218201e-03	5.966671e-04	9.923213e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d07-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 6.7429919999999992}}, 1: {"": {up: 0, dn: 1.1760449999999998}}, 2: {"": {up: 0.10747250000000008, dn: 0.24280916666666658}}, 3: {"": {up: 0.027827000000000005, dn: 0.030801699999999994}}, 4: {"": {up: 0.004132209999999999, dn: 0.0043690819999999998}}, 5: {"": {up: 0.00034006733333333326, dn: 0.00049447339999999997}}}
Path: /H1_2016_I1496981/d07-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.227408e+01	6.742992e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	3.860495e+00	1.176045e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	6.719317e-01	2.428092e-01	1.074725e-01
2.100000e+01	4.000000e+00	4.000000e+00	7.567180e-02	3.080170e-02	2.782700e-02
3.000000e+01	5.000000e+00	5.000000e+00	9.089830e-03	4.369082e-03	4.132210e-03
4.250000e+01	7.500000e+00	7.500000e+00	9.643627e-04	4.944734e-04	3.400673e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d08-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 3.5895567999999995}}, 1: {"": {up: 0, dn: 0.70964775000000002}}, 2: {"": {up: 0.070504833333333294, dn: 0.16664783333333333}}, 3: {"": {up: 0.014647037500000001, dn: 0.025285624999999999}}, 4: {"": {up: 0.0026261900000000005, dn: 0.0033598039999999992}}, 5: {"": {up: 0.00029714733333333337, dn: 0.00056660593333333334}}}
Path: /H1_2016_I1496981/d08-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	7.252156e+00	3.589557e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.315106e+00	7.096478e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	4.372067e-01	1.666478e-01	7.050483e-02
2.100000e+01	4.000000e+00	4.000000e+00	5.649751e-02	2.528562e-02	1.464704e-02
3.000000e+01	5.000000e+00	5.000000e+00	6.497425e-03	3.359804e-03	2.626190e-03
4.250000e+01	7.500000e+00	7.500000e+00	8.771700e-04	5.666059e-04	2.971473e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d09-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 47.732284999999997}}, 1: {"": {up: 0, dn: 6.5649200000000008}}, 2: {"": {up: 0.51284833333333291, dn: 0.99592833333333375}}, 3: {"": {up: 0.088310250000000035, dn: 0.11860099999999998}}, 4: {"": {up: 0.013410499999999999, dn: 0.013755710000000001}}, 5: {"": {up: 0.0036584806666666667, dn: 0.00083622066666666668}}}
Path: /H1_2016_I1496981/d09-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	6.976530e+01	4.773228e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.244864e+01	6.564920e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.875635e+00	9.959283e-01	5.128483e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.960500e-01	1.186010e-01	8.831025e-02
3.000000e+01	5.000000e+00	5.000000e+00	3.067471e-02	1.375571e-02	1.341050e-02
4.250000e+01	7.500000e+00	7.500000e+00	2.451974e-03	8.362207e-04	3.658481e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d10-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 31.282874999999997}}, 1: {"": {up: 0, dn: 4.4769924999999997}}, 2: {"": {up: 0.34989166666666649, dn: 0.69234400000000007}}, 3: {"": {up: 0.057485375000000005, dn: 0.094763300000000009}}, 4: {"": {up: 0.0075182100000000009, dn: 0.011235559999999999}}, 5: {"": {up: 0.002060592, dn: 0.00077572066666666667}}}
Path: /H1_2016_I1496981/d10-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	4.593955e+01	3.128287e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.514593e+01	4.476992e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.994953e+00	6.923440e-01	3.498917e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.071445e-01	9.476330e-02	5.748538e-02
3.000000e+01	5.000000e+00	5.000000e+00	2.300031e-02	1.123556e-02	7.518210e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.970087e-03	7.757207e-04	2.060592e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d11-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 19.940784999999998}}, 1: {"": {up: 0, dn: 3.0658675000000004}}, 2: {"": {up: 0.24766816666666669, dn: 0.49027500000000013}}, 3: {"": {up: 0.037530499999999994, dn: 0.054136862500000008}}, 4: {"": {up: 0.0051147799999999993, dn: 0.0066699089999999999}}, 5: {"": {up: 0.0011041873333333333, dn: 0.00064673466666666658}}}
Path: /H1_2016_I1496981/d11-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	2.942075e+01	1.994078e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.012465e+01	3.065868e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.367422e+00	4.902750e-01	2.476682e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.368749e-01	5.413686e-02	3.753050e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.515474e-02	6.669909e-03	5.114780e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.466460e-03	6.467347e-04	1.104187e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d12-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 12.237209999999999}}, 1: {"": {up: 0, dn: 1.9614725000000002}}, 2: {"": {up: 0.17941799999999986, dn: 0.32707133333333338}}, 3: {"": {up: 0.031357224999999989, dn: 0.040044650000000001}}, 4: {"": {up: 0.0054855690000000026, dn: 0.0046317819999999992}}, 5: {"": {up: 0.00018966333333333345, dn: 0.00043849266666666649}}}
Path: /H1_2016_I1496981/d12-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	1.824386e+01	1.223721e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	6.477385e+00	1.961473e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	9.322103e-01	3.270713e-01	1.794180e-01
2.100000e+01	4.000000e+00	4.000000e+00	9.549178e-02	4.004465e-02	3.135722e-02
3.000000e+01	5.000000e+00	5.000000e+00	9.602231e-03	4.631782e-03	5.485569e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.025800e-03	4.384927e-04	1.896633e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d13-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 7.7293045000000005}}, 1: {"": {up: 0, dn: 1.3413149999999998}}, 2: {"": {up: 0.10583450000000005, dn: 0.2381551666666667}}, 3: {"": {up: 0.021391200000000013, dn: 0.027991187499999994}}, 4: {"": {up: 0.0023601690000000005, dn: 0.0028816390000000001}}, 5: {"": {up: 0.00044590379999999999, dn: 0.00013626106666666664}}}
Path: /H1_2016_I1496981/d13-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	1.159637e+01	7.729305e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	4.242377e+00	1.341315e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	6.526815e-01	2.381552e-01	1.058345e-01
2.100000e+01	4.000000e+00	4.000000e+00	6.711062e-02	2.799119e-02	2.139120e-02
3.000000e+01	5.000000e+00	5.000000e+00	7.899501e-03	2.881639e-03	2.360169e-03
4.250000e+01	7.500000e+00	7.500000e+00	4.326909e-04	1.362611e-04	4.459038e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d14-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 4.4474900000000002}}, 1: {"": {up: 0, dn: 0.819855}}, 2: {"": {up: 0.078110999999999986, dn: 0.16687433333333335}}, 3: {"": {up: 0.015527887500000004, dn: 0.020547625}}, 4: {"": {up: 0.0018737119999999996, dn: 0.0028246890000000005}}, 5: {"": {up: 0.00039631740000000006, dn: 0.00027499379999999996}}}
Path: /H1_2016_I1496981/d14-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	7.078955e+00	4.447490e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.693647e+00	8.198550e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	4.419120e-01	1.668743e-01	7.811100e-02
2.100000e+01	4.000000e+00	4.000000e+00	4.854121e-02	2.054762e-02	1.552789e-02
3.000000e+01	5.000000e+00	5.000000e+00	5.495996e-03	2.824689e-03	1.873712e-03
4.250000e+01	7.500000e+00	7.500000e+00	4.710773e-04	2.749938e-04	3.963174e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d15-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 2.3709954999999994}}, 1: {"": {up: 0, dn: 0.53026475000000017}}, 2: {"": {up: 0.055669833333333307, dn: 0.10171966666666668}}, 3: {"": {up: 0.012037175000000004, dn: 0.012995462499999999}}, 4: {"": {up: 0.0015818140000000004, dn: 0.0018678060000000001}}, 5: {"": {up: 0.00010474046666666666, dn: 0.0002198696666666667}}}
Path: /H1_2016_I1496981/d15-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	4.098970e+00	2.370995e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.629176e+00	5.302648e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.801023e-01	1.017197e-01	5.566983e-02
2.100000e+01	4.000000e+00	4.000000e+00	3.065611e-02	1.299546e-02	1.203718e-02
3.000000e+01	5.000000e+00	5.000000e+00	3.827427e-03	1.867806e-03	1.581814e-03
4.250000e+01	7.500000e+00	7.500000e+00	4.403792e-04	2.198697e-04	1.047405e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d16-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 1.3239290000000001}}, 1: {"": {up: 0, dn: 0.31846699999999994}}, 2: {"": {up: 0.035230333333333336, dn: 0.071737933333333323}}, 3: {"": {up: 0.0067961124999999997, dn: 0.0099835887500000012}}, 4: {"": {up: 0.00074680899999999975, dn: 0.0015869490000000003}}, 5: {"": {up: 8.2318133333333368e-05, dn: 0.00026144579999999996}}}
Path: /H1_2016_I1496981/d16-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	2.484364e+00	1.323929e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	9.818917e-01	3.184670e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.865792e-01	7.173793e-02	3.523033e-02
2.100000e+01	4.000000e+00	4.000000e+00	2.238485e-02	9.983589e-03	6.796112e-03
3.000000e+01	5.000000e+00	5.000000e+00	2.955651e-03	1.586949e-03	7.468090e-04
4.250000e+01	7.500000e+00	7.500000e+00	3.949831e-04	2.614458e-04	8.231813e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d17-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 3.1363199999999996}}, 1: {"": {up: 0.41470649999999987, dn: 0.88870949999999982}}, 2: {"": {up: 0.075061249999999996, dn: 0.10483199999999999}}, 3: {"": {up: 0.0036031869999999999, dn: 0.0021174344999999998}}}
Path: /H1_2016_I1496981/d17-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	8.910620e+00	3.136320e+00	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	2.359968e+00	8.887095e-01	4.147065e-01
1.600000e+01	4.000000e+00	4.000000e+00	2.280686e-01	1.048320e-01	7.506125e-02
3.000000e+01	1.000000e+01	1.000000e+01	4.903083e-03	2.117434e-03	3.603187e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d18-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 1.8945028000000002}}, 1: {"": {up: 0.24331749999999985, dn: 0.61104500000000006}}, 2: {"": {up: 0.052644374999999993, dn: 0.0648795125}}, 3: {"": {up: 0.0034258549999999994, dn: 0.0014857495000000004}}}
Path: /H1_2016_I1496981/d18-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	5.852632e+00	1.894503e+00	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.614827e+00	6.110450e-01	2.433175e-01
1.600000e+01	4.000000e+00	4.000000e+00	1.560564e-01	6.487951e-02	5.264437e-02
3.000000e+01	1.000000e+01	1.000000e+01	3.111395e-03	1.485750e-03	3.425855e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d19-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 1.4546112000000004}}, 1: {"": {up: 0.20758999999999994, dn: 0.41960850000000005}}, 2: {"": {up: 0.044677037500000003, dn: 0.041624949999999994}}, 3: {"": {up: 0.0012243114999999994, dn: 0.0012959160000000003}}}
Path: /H1_2016_I1496981/d19-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	3.933603e+00	1.454611e+00	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.093320e+00	4.196085e-01	2.075900e-01
1.600000e+01	4.000000e+00	4.000000e+00	1.029390e-01	4.162495e-02	4.467704e-02
3.000000e+01	1.000000e+01	1.000000e+01	2.737186e-03	1.295916e-03	1.224311e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d20-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.86217799999999989}}, 1: {"": {up: 0.152447, dn: 0.28507025000000003}}, 2: {"": {up: 0.026874175, dn: 0.0306074125}}, 3: {"": {up: 0.0011137689999999999, dn: 0.00069908950000000002}}}
Path: /H1_2016_I1496981/d20-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	2.462092e+00	8.621780e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	7.318160e-01	2.850703e-01	1.524470e-01
1.600000e+01	4.000000e+00	4.000000e+00	7.355304e-02	3.060741e-02	2.687418e-02
3.000000e+01	1.000000e+01	1.000000e+01	1.415747e-03	6.990895e-04	1.113769e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d21-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.57109999999999994}}, 1: {"": {up: 0.077910250000000014, dn: 0.19628950000000001}}, 2: {"": {up: 0.019922787500000004, dn: 0.021595762499999997}}, 3: {"": {up: 0.00046081049999999982, dn: 0.00060633600000000007}}}
Path: /H1_2016_I1496981/d21-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	1.597787e+00	5.711000e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	4.985372e-01	1.962895e-01	7.791025e-02
1.600000e+01	4.000000e+00	4.000000e+00	5.200696e-02	2.159576e-02	1.992279e-02
3.000000e+01	1.000000e+01	1.000000e+01	1.474421e-03	6.063360e-04	4.608105e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d22-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.35128959999999998}}, 1: {"": {up: 0.062261250000000046, dn: 0.13907859999999997}}, 2: {"": {up: 0.0156471875, dn: 0.0132000125}}, 3: {"": {up: 0.00063216899999999992, dn: 0.00042990514999999995}}}
Path: /H1_2016_I1496981/d22-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	9.856364e-01	3.512896e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	3.344492e-01	1.390786e-01	6.226125e-02
1.600000e+01	4.000000e+00	4.000000e+00	3.365581e-02	1.320001e-02	1.564719e-02
3.000000e+01	1.000000e+01	1.000000e+01	8.827860e-04	4.299051e-04	6.321690e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d23-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.23883092000000011}}, 1: {"": {up: 0.048680849999999998, dn: 0.085997374999999987}}, 2: {"": {up: 0.011792974999999997, dn: 0.0083065875000000004}}, 3: {"": {up: 0.00025309949999999996, dn: 0.00021606874999999996}}}
Path: /H1_2016_I1496981/d23-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	6.014592e-01	2.388309e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	2.063754e-01	8.599737e-02	4.868085e-02
1.600000e+01	4.000000e+00	4.000000e+00	2.192985e-02	8.306588e-03	1.179297e-02
3.000000e+01	1.000000e+01	1.000000e+01	6.083095e-04	2.160687e-04	2.530995e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d24-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.12671816000000002}}, 1: {"": {up: 0.037490474999999995, dn: 0.054624950000000005}}, 2: {"": {up: 0.0055044250000000003, dn: 0.0065948249999999986}}, 3: {"": {up: 0.00016946965, dn: 0.00030262520000000001}}}
Path: /H1_2016_I1496981/d24-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	3.416480e-01	1.267182e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.310410e-01	5.462495e-02	3.749047e-02
1.600000e+01	4.000000e+00	4.000000e+00	1.583684e-02	6.594825e-03	5.504425e-03
3.000000e+01	1.000000e+01	1.000000e+01	4.729853e-04	3.026252e-04	1.694697e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d51-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0}}, 1: {"": {up: 0, dn: 0}}, 2: {"": {up: 0, dn: 0}}, 3: {"": {up: 0, dn: 0}}, 4: {"": {up: 0, dn: 0}}, 5: {"": {up: 0, dn: 0}}}
Path: /H1_2016_I1496981/d51-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.750000e+02	2.500000e+01	2.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
2.350000e+02	3.500000e+01	3.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
3.350000e+02	6.500000e+01	6.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
5.500000e+02	1.500000e+02	1.500000e+02	0.000000e+00	0.000000e+00	0.000000e+00
2.850000e+03	2.150000e+03	2.150000e+03	0.000000e+00	0.000000e+00	0.000000e+00
1.000000e+04	5.000000e+03	5.000000e+03	0.000000e+00	0.000000e+00	0.000000e+00
END YODA_SCATTER2D_V2



==> anc/vincia_Ep-920_Q2PT2_TMS-5_umeps-fix_merged_4j.yoda <==
BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d01-x01-y01
Path: /H1_2016_I1496981/d01-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.121060e+00
# Area: 7.451431e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	7.451431e+02	2.986286e+00	4.561065e+03	3.148632e+04	8.984520e+05
Underflow	Underflow	1.412870e+02	5.350017e-01	5.996413e+02	2.547883e+03	1.148060e+05
Overflow	Overflow	4.394153e-03	1.077013e-04	2.972004e-01	2.060891e+01	6.900000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	4.304731e+02	1.557780e+00	2.382004e+03	1.338905e+04	4.145070e+05
7.000000e+00	1.100000e+01	1.488002e+02	6.870945e-01	1.237563e+03	1.045301e+04	2.603500e+05
1.100000e+01	1.700000e+01	2.156894e+01	1.671984e-01	2.765081e+02	3.593267e+03	8.738500e+04
1.700000e+01	2.500000e+01	2.496956e+00	3.291145e-02	4.936075e+01	9.874253e+02	1.773500e+04
2.500000e+01	3.500000e+01	4.097609e-01	5.069717e-03	1.163595e+01	3.333268e+02	3.087000e+03
3.500000e+01	5.000000e+01	1.027551e-01	1.122274e-03	4.055739e+00	1.617516e+02	5.130000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d02-x01-y01
Path: /H1_2016_I1496981/d02-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.172523e+00
# Area: 4.879177e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.879177e+02	1.681463e+00	3.011683e+03	2.102099e+04	7.177810e+05
Underflow	Underflow	9.084837e+01	3.132176e-01	3.855192e+02	1.637852e+03	8.995200e+04
Overflow	Overflow	-5.020603e-03	4.073223e-05	-2.919715e-01	-1.778196e+01	4.000000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	2.790946e+02	8.550508e-01	1.546323e+03	8.702630e+03	3.269960e+05
7.000000e+00	1.100000e+01	1.007765e+02	3.907127e-01	8.399227e+02	7.108765e+03	2.105500e+05
1.100000e+01	1.700000e+01	1.493774e+01	1.015841e-01	1.917642e+02	2.496454e+03	7.237200e+04
1.700000e+01	2.500000e+01	1.883658e+00	1.751606e-02	3.684095e+01	7.289333e+02	1.492200e+04
2.500000e+01	3.500000e+01	3.180911e-01	2.834535e-03	8.976475e+00	2.550706e+02	2.502000e+03
3.500000e+01	5.000000e+01	6.383599e-02	5.068113e-04	2.628005e+00	1.090651e+02	4.470000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d03-x01-y01
Path: /H1_2016_I1496981/d03-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.249419e+00
# Area: 3.157864e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.157864e+02	7.103069e-01	1.973481e+03	1.397531e+04	7.720930e+05
Underflow	Underflow	5.742162e+01	1.525641e-01	2.437291e+02	1.035725e+03	9.393200e+04
Overflow	Overflow	2.315399e-03	1.112502e-05	1.154210e-01	5.694652e+00	4.400000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	1.778900e+02	3.480819e-01	9.882059e+02	5.576742e+03	3.461150e+05
7.000000e+00	1.100000e+01	6.785108e+01	1.594833e-01	5.673340e+02	4.817660e+03	2.309220e+05
1.100000e+01	1.700000e+01	1.112372e+01	4.184183e-02	1.427818e+02	1.857330e+03	8.083600e+04
1.700000e+01	2.500000e+01	1.291408e+00	6.994942e-03	2.519615e+01	4.965189e+02	1.687700e+04
2.500000e+01	3.500000e+01	1.902733e-01	1.080029e-03	5.477948e+00	1.590261e+02	2.779000e+03
3.500000e+01	5.000000e+01	1.595640e-02	2.496001e-04	6.413987e-01	2.661413e+01	5.880000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d04-x01-y01
Path: /H1_2016_I1496981/d04-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.328025e+00
# Area: 1.997291e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.997291e+02	4.161612e-01	1.263891e+03	9.145961e+03	5.838660e+05
Underflow	Underflow	3.575474e+01	9.698102e-02	1.517012e+02	6.443795e+02	6.892200e+04
Overflow	Overflow	9.469870e-03	1.270979e-05	5.867530e-01	3.659318e+01	3.700000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	1.101845e+02	2.092202e-01	6.127479e+02	3.461574e+03	2.558940e+05
7.000000e+00	1.100000e+01	4.493103e+01	8.236652e-02	3.765710e+02	3.205960e+03	1.772560e+05
1.100000e+01	1.700000e+01	7.794877e+00	2.267762e-02	9.990592e+01	1.298432e+03	6.512400e+04
1.700000e+01	2.500000e+01	8.796497e-01	4.032172e-03	1.706958e+01	3.347846e+02	1.379300e+04
2.500000e+01	3.500000e+01	1.555720e-01	7.482311e-04	4.565726e+00	1.354592e+02	2.405000e+03
3.500000e+01	5.000000e+01	1.929228e-02	1.226781e-04	7.427230e-01	2.877647e+01	4.350000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d05-x01-y01
Path: /H1_2016_I1496981/d05-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.393715e+00
# Area: 1.304703e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.304703e+02	2.257690e-01	8.341901e+02	6.099339e+03	4.983340e+05
Underflow	Underflow	2.226539e+01	5.286556e-02	9.449497e+01	4.014986e+02	5.650300e+04
Overflow	Overflow	1.553523e-03	8.630942e-06	8.177314e-02	4.257877e+00	4.900000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	7.166494e+01	1.143275e-01	3.990591e+02	2.257509e+03	2.141170e+05
7.000000e+00	1.100000e+01	3.030632e+01	4.392178e-02	2.540821e+02	2.163854e+03	1.537050e+05
1.100000e+01	1.700000e+01	5.450036e+00	1.206847e-02	7.015475e+01	9.151504e+02	5.860300e+04
1.700000e+01	2.500000e+01	6.894202e-01	2.149649e-03	1.346798e+01	2.660598e+02	1.261500e+04
2.500000e+01	3.500000e+01	7.753310e-02	3.676411e-04	2.200355e+00	6.292972e+01	2.366000e+03
3.500000e+01	5.000000e+01	1.515246e-02	5.976815e-05	6.491661e-01	2.808100e+01	3.760000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d06-x01-y01
Path: /H1_2016_I1496981/d06-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.499260e+00
# Area: 8.347546e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	8.347546e+01	1.003147e-01	5.425287e+02	4.051395e+03	4.633150e+05
Underflow	Underflow	1.366024e+01	2.396178e-02	5.795839e+01	2.461909e+02	5.086300e+04
Overflow	Overflow	7.638739e-04	3.064616e-06	4.486954e-02	2.567875e+00	5.800000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	4.491298e+01	5.107615e-02	2.502649e+02	1.416721e+03	1.931640e+05
7.000000e+00	1.100000e+01	2.041521e+01	1.865058e-02	1.720265e+02	1.472897e+03	1.446980e+05
1.100000e+01	1.700000e+01	3.943051e+00	5.420850e-03	5.088424e+01	6.658511e+02	5.824800e+04
1.700000e+01	2.500000e+01	4.853398e-01	1.004343e-03	9.588761e+00	1.915279e+02	1.333000e+04
2.500000e+01	3.500000e+01	5.318858e-02	1.638846e-04	1.527179e+00	4.432401e+01	2.469000e+03
3.500000e+01	5.000000e+01	4.675762e-03	3.409059e-05	2.339089e-01	1.131359e+01	4.850000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d07-x01-y01
Path: /H1_2016_I1496981/d07-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.617130e+00
# Area: 5.165005e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	5.165005e+01	4.344851e-02	3.417751e+02	2.634100e+03	4.020860e+05
Underflow	Underflow	8.008574e+00	9.824320e-03	3.400833e+01	1.445806e+02	4.217100e+04
Overflow	Overflow	1.255221e-03	3.635568e-06	7.474792e-02	4.378198e+00	4.500000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	2.747089e+01	2.233734e-02	1.533119e+02	8.691257e+02	1.629820e+05
7.000000e+00	1.100000e+01	1.302824e+01	8.365085e-03	1.099114e+02	9.421049e+02	1.270600e+05
1.100000e+01	1.700000e+01	2.687873e+00	2.361195e-03	3.479078e+01	4.567901e+02	5.411300e+04
1.700000e+01	2.500000e+01	3.799040e-01	4.614218e-04	7.473964e+00	1.487657e+02	1.280900e+04
2.500000e+01	3.500000e+01	6.308371e-02	7.982688e-05	1.778766e+00	5.053933e+01	2.450000e+03
3.500000e+01	5.000000e+01	1.023892e-02	1.568941e-05	4.251275e-01	1.781479e+01	4.560000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d08-x01-y01
Path: /H1_2016_I1496981/d08-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.716508e+00
# Area: 3.172456e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.172456e+01	2.440083e-02	2.130783e+02	1.671595e+03	2.601200e+05
Underflow	Underflow	4.792473e+00	5.392493e-03	2.034148e+01	8.644084e+01	2.649700e+04
Overflow	Overflow	2.191719e-04	5.516273e-07	9.287720e-03	3.270255e-01	3.500000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
4.500000e+00	7.000000e+00	1.645480e+01	1.240011e-02	9.214890e+01	5.243399e+02	1.010580e+05
7.000000e+00	1.100000e+01	8.371157e+00	4.816663e-03	7.073670e+01	6.074051e+02	8.315200e+04
1.100000e+01	1.700000e+01	1.819959e+00	1.432137e-03	2.366626e+01	3.122010e+02	3.745500e+04
1.700000e+01	2.500000e+01	2.421129e-01	2.964801e-04	4.796683e+00	9.620323e+01	9.642000e+03
2.500000e+01	3.500000e+01	3.275784e-02	5.274620e-05	9.460234e-01	2.756560e+01	1.868000e+03
3.500000e+01	5.000000e+01	1.109141e-02	9.648037e-06	4.329118e-01	1.711269e+01	4.130000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d09-x01-y01
Path: /H1_2016_I1496981/d09-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.568869e+00
# Area: 2.188760e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.188760e+02	9.219431e-01	1.437768e+03	1.046856e+04	3.088330e+05
Underflow	Underflow	4.179650e+01	1.530966e-01	1.936078e+02	8.992686e+02	3.231500e+04
Overflow	Overflow	1.772654e-03	4.858349e-05	1.169966e-01	8.082760e+00	3.000000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	1.126951e+02	3.883480e-01	6.646322e+02	3.954793e+03	1.173270e+05
7.000000e+00	1.100000e+01	5.622030e+01	2.916863e-01	4.664363e+02	3.928947e+03	1.133010e+05
1.100000e+01	1.700000e+01	7.144839e+00	7.113294e-02	9.091408e+01	1.172171e+03	3.713000e+04
1.700000e+01	2.500000e+01	8.624505e-01	1.512971e-02	1.719061e+01	3.475818e+02	7.294000e+03
2.500000e+01	3.500000e+01	1.284545e-01	2.122832e-03	3.759338e+00	1.107622e+02	1.230000e+03
3.500000e+01	5.000000e+01	2.653345e-02	3.781377e-04	1.110315e+00	4.694786e+01	2.060000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d10-x01-y01
Path: /H1_2016_I1496981/d10-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.629182e+00
# Area: 1.443348e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.443348e+02	5.183507e-01	9.568214e+02	7.041923e+03	2.483970e+05
Underflow	Underflow	2.657273e+01	7.911542e-02	1.230971e+02	5.718333e+02	2.524400e+04
Overflow	Overflow	-3.337079e-03	2.017197e-05	-1.899750e-01	-1.126719e+01	1.900000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	7.362789e+01	2.214232e-01	4.348765e+02	2.591583e+03	9.274400e+04
7.000000e+00	1.100000e+01	3.836167e+01	1.657828e-01	3.185031e+02	2.684412e+03	9.231500e+04
1.100000e+01	1.700000e+01	5.030908e+00	4.297788e-02	6.444465e+01	8.370543e+02	3.075800e+04
1.700000e+01	2.500000e+01	6.149726e-01	7.592996e-03	1.210036e+01	2.410054e+02	6.118000e+03
2.500000e+01	3.500000e+01	9.597943e-02	1.198945e-03	2.627630e+00	7.209428e+01	1.009000e+03
3.500000e+01	5.000000e+01	3.396819e-02	2.392879e-04	1.362099e+00	5.520638e+01	1.900000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d11-x01-y01
Path: /H1_2016_I1496981/d11-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.730169e+00
# Area: 9.482830e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	9.482830e+01	2.177408e-01	6.382105e+02	4.771671e+03	2.687960e+05
Underflow	Underflow	1.639000e+01	4.152612e-02	7.595018e+01	3.529068e+02	2.574600e+04
Overflow	Overflow	5.667784e-04	5.455671e-06	2.662129e-02	1.223169e+00	2.000000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	4.744342e+01	8.683716e-02	2.805803e+02	1.674120e+03	9.858200e+04
7.000000e+00	1.100000e+01	2.663589e+01	6.870672e-02	2.217789e+02	1.874820e+03	1.014340e+05
1.100000e+01	1.700000e+01	3.868385e+00	1.707896e-02	4.957500e+01	6.433555e+02	3.483100e+04
1.700000e+01	2.500000e+01	4.222312e-01	3.014414e-03	8.297635e+00	1.646245e+02	6.821000e+03
2.500000e+01	3.500000e+01	6.925108e-02	4.630813e-04	2.021692e+00	5.962099e+01	1.124000e+03
3.500000e+01	5.000000e+01	-1.430991e-03	1.088677e-04	-1.983995e-02	9.994330e-01	2.380000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d12-x01-y01
Path: /H1_2016_I1496981/d12-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.839529e+00
# Area: 6.042840e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	6.042840e+01	1.104642e-01	4.133018e+02	3.169924e+03	2.049320e+05
Underflow	Underflow	9.719531e+00	1.749711e-02	4.508929e+01	2.097444e+02	1.837500e+04
Overflow	Overflow	4.379315e-03	5.525149e-06	2.755292e-01	1.739851e+01	1.500000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	2.974539e+01	4.611359e-02	1.760151e+02	1.050996e+03	7.329600e+04
7.000000e+00	1.100000e+01	1.779190e+01	3.496846e-02	1.485635e+02	1.259865e+03	7.840600e+04
1.100000e+01	1.700000e+01	2.848930e+00	9.764139e-03	3.641137e+01	4.717493e+02	2.800200e+04
1.700000e+01	2.500000e+01	2.600795e-01	1.724891e-03	5.135854e+00	1.025862e+02	5.667000e+03
2.500000e+01	3.500000e+01	5.021805e-02	3.373296e-04	1.499342e+00	4.526152e+01	9.830000e+02
3.500000e+01	5.000000e+01	7.969843e-03	5.316712e-05	3.117126e-01	1.232273e+01	1.880000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d13-x01-y01
Path: /H1_2016_I1496981/d13-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.896432e+00
# Area: 4.041121e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	4.041121e+01	6.015639e-02	2.786932e+02	2.148695e+03	1.766480e+05
Underflow	Underflow	6.148197e+00	9.827527e-03	2.852759e+01	1.327286e+02	1.517400e+04
Overflow	Overflow	5.250069e-04	4.128676e-06	2.641148e-02	1.282548e+00	2.300000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	1.978054e+01	2.578328e-02	1.171590e+02	7.001003e+02	6.139300e+04
7.000000e+00	1.100000e+01	1.224122e+01	1.798700e-02	1.021968e+02	8.662250e+02	6.846300e+04
1.100000e+01	1.700000e+01	2.005843e+00	5.478600e-03	2.575820e+01	3.353103e+02	2.531500e+04
1.700000e+01	2.500000e+01	2.112149e-01	8.847341e-04	4.258426e+00	8.678368e+01	5.141000e+03
2.500000e+01	3.500000e+01	1.880137e-02	1.647681e-04	5.330950e-01	1.521344e+01	9.770000e+02
3.500000e+01	5.000000e+01	4.876084e-03	2.636577e-05	2.336548e-01	1.104991e+01	1.620000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d14-x01-y01
Path: /H1_2016_I1496981/d14-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.006944e+00
# Area: 2.653315e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.653315e+01	2.742343e-02	1.859163e+02	1.462714e+03	1.655180e+05
Underflow	Underflow	3.976951e+00	5.395665e-03	1.838516e+01	8.523424e+01	1.327700e+04
Overflow	Overflow	3.932226e-04	1.453765e-06	2.202604e-02	1.200562e+00	2.700000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	1.253521e+01	1.137738e-02	7.437162e+01	4.452242e+02	5.533300e+04
7.000000e+00	1.100000e+01	8.321280e+00	7.777420e-03	6.984432e+01	5.952750e+02	6.467700e+04
1.100000e+01	1.700000e+01	1.513255e+00	2.332891e-03	1.943105e+01	2.529197e+02	2.532400e+04
1.700000e+01	2.500000e+01	1.693781e-01	4.512658e-04	3.367072e+00	6.768186e+01	5.675000e+03
2.500000e+01	3.500000e+01	1.558593e-02	7.246573e-05	4.402717e-01	1.253141e+01	9.930000e+02
3.500000e+01	5.000000e+01	1.093614e-03	1.489179e-05	5.478626e-02	2.647216e+00	2.120000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d15-x01-y01
Path: /H1_2016_I1496981/d15-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.161130e+00
# Area: 1.659055e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.659055e+01	1.141579e-02	1.188071e+02	9.697825e+02	1.448160e+05
Underflow	Underflow	2.349289e+00	2.106926e-03	1.094007e+01	5.107097e+01	1.092800e+04
Overflow	Overflow	5.874322e-04	1.757887e-06	3.638703e-02	2.205327e+00	1.800000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	7.613535e+00	4.562190e-03	4.526301e+01	2.714650e+02	4.657200e+04
7.000000e+00	1.100000e+01	5.410694e+00	3.465855e-03	4.550188e+01	3.887248e+02	5.697900e+04
1.100000e+01	1.700000e+01	1.050366e+00	1.037103e-03	1.350226e+01	1.760541e+02	2.372200e+04
1.700000e+01	2.500000e+01	1.396407e-01	1.992691e-04	2.769108e+00	5.558950e+01	5.366000e+03
2.500000e+01	3.500000e+01	2.173432e-02	3.554359e-05	6.057742e-01	1.701944e+01	1.042000e+03
3.500000e+01	5.000000e+01	4.698615e-03	7.149680e-06	1.885820e-01	7.653384e+00	1.890000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d16-x01-y01
Path: /H1_2016_I1496981/d16-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.254689e+00
# Area: 1.035050e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.035050e+01	6.480905e-03	7.508963e+01	6.222345e+02	9.437800e+04
Underflow	Underflow	1.406137e+00	1.156595e-03	6.521147e+00	3.032440e+01	6.658000e+03
Overflow	Overflow	9.399250e-05	2.126961e-07	2.925375e-03	2.257200e-02	1.100000e+01
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.000000e+00	7.000000e+00	4.644966e+00	2.548525e-03	2.762689e+01	1.657694e+02	2.866700e+04
7.000000e+00	1.100000e+01	3.473719e+00	1.989600e-03	2.935168e+01	2.520283e+02	3.742200e+04
1.100000e+01	1.700000e+01	7.258505e-01	6.285007e-04	9.421425e+00	1.241296e+02	1.658500e+04
1.700000e+01	2.500000e+01	8.277689e-02	1.293750e-04	1.625997e+00	3.230927e+01	4.074000e+03
2.500000e+01	3.500000e+01	1.233609e-02	2.386572e-05	3.603085e-01	1.061108e+01	7.780000e+02
3.500000e+01	5.000000e+01	4.616319e-03	4.229935e-06	1.792516e-01	7.039878e+00	1.830000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d17-x01-y01
Path: /H1_2016_I1496981/d17-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.352286e+00
# Area: 3.819361e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.819361e+01	9.773541e-02	2.808103e+02	2.301022e+03	5.401300e+04
Underflow	Underflow	7.765121e+00	1.893905e-02	3.896511e+01	1.963636e+02	7.449000e+03
Overflow	Overflow	-1.292550e-04	4.500923e-06	-5.103300e-03	-1.865770e-01	6.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	1.952401e+01	4.946691e-02	1.289093e+02	8.606025e+02	2.486800e+04
8.000000e+00	1.200000e+01	8.952015e+00	2.284587e-02	8.415234e+01	8.013412e+02	1.641700e+04
1.200000e+01	2.000000e+01	1.822811e+00	5.976604e-03	2.573020e+01	3.695541e+02	4.830000e+03
2.000000e+01	4.000000e+01	1.297852e-01	5.024810e-04	3.058557e+00	7.334764e+01	4.430000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d18-x01-y01
Path: /H1_2016_I1496981/d18-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.387628e+00
# Area: 2.589853e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	2.589853e+01	5.924338e-02	1.913287e+02	1.588680e+03	4.402400e+04
Underflow	Underflow	5.088541e+00	1.108676e-02	2.552861e+01	1.286213e+02	5.853000e+03
Overflow	Overflow	1.078424e-03	1.908264e-06	5.599622e-02	2.922482e+00	5.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	1.350273e+01	3.102341e-02	8.917718e+01	5.953793e+02	2.021700e+04
8.000000e+00	1.200000e+01	5.903733e+00	1.353375e-02	5.546673e+01	5.278765e+02	1.353000e+04
1.200000e+01	2.000000e+01	1.296346e+00	3.397487e-03	1.853790e+01	2.702306e+02	4.068000e+03
2.000000e+01	4.000000e+01	1.060986e-01	2.000629e-04	2.562322e+00	6.364973e+01	3.510000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d19-x01-y01
Path: /H1_2016_I1496981/d19-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.436759e+00
# Area: 1.748937e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.748937e+01	2.264433e-02	1.300643e+02	1.082748e+03	4.854200e+04
Underflow	Underflow	3.328793e+00	3.930485e-03	1.669917e+01	8.413534e+01	6.197000e+03
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	9.056277e+00	1.181762e-02	5.999982e+01	4.018918e+02	2.215200e+04
8.000000e+00	1.200000e+01	4.107488e+00	5.534274e-03	3.860626e+01	3.673256e+02	1.523000e+04
1.200000e+01	2.000000e+01	9.313768e-01	1.272499e-03	1.317214e+01	1.896737e+02	4.527000e+03
2.000000e+01	4.000000e+01	6.544035e-02	8.945531e-05	1.586863e+00	3.972147e+01	4.360000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d20-x01-y01
Path: /H1_2016_I1496981/d20-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.502450e+00
# Area: 1.132306e+01
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.132306e+01	1.252220e-02	8.495071e+01	7.110044e+02	3.790900e+04
Underflow	Underflow	2.083494e+00	2.303188e-03	1.044923e+01	5.262602e+01	4.699000e+03
Overflow	Overflow	-2.393655e-04	5.729582e-08	-9.881593e-03	-4.079363e-01	1.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	5.756109e+00	6.097371e-03	3.822925e+01	2.566460e+02	1.691100e+04
8.000000e+00	1.200000e+01	2.861645e+00	3.281317e-03	2.701764e+01	2.583354e+02	1.219400e+04
1.200000e+01	2.000000e+01	5.836980e-01	7.811820e-04	8.365664e+00	1.221706e+02	3.772000e+03
2.000000e+01	4.000000e+01	3.835663e-02	5.908377e-05	8.988125e-01	2.163439e+01	3.320000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d21-x01-y01
Path: /H1_2016_I1496981/d21-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.595248e+00
# Area: 7.631495e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	7.631495e+00	6.726499e-03	5.796310e+01	4.959920e+02	3.337100e+04
Underflow	Underflow	1.339648e+00	1.246324e-03	6.750478e+00	3.415682e+01	3.786000e+03
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	3.885509e+00	3.342009e-03	2.577992e+01	1.729696e+02	1.467500e+04
8.000000e+00	1.200000e+01	1.933201e+00	1.719111e-03	1.826838e+01	1.749007e+02	1.100800e+04
1.200000e+01	2.000000e+01	4.328231e-01	3.859776e-04	6.208732e+00	9.079667e+01	3.582000e+03
2.000000e+01	4.000000e+01	4.031393e-02	3.307841e-05	9.556001e-01	2.316821e+01	3.200000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d22-x01-y01
Path: /H1_2016_I1496981/d22-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.679677e+00
# Area: 5.019019e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	5.019019e+00	2.959396e-03	3.854445e+01	3.340211e+02	3.202500e+04
Underflow	Underflow	8.233263e-01	6.479037e-04	4.141028e+00	2.091339e+01	3.431000e+03
Overflow	Overflow	2.088820e-04	6.480654e-08	1.058777e-02	5.321561e-01	4.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	2.525960e+00	1.382883e-03	1.675525e+01	1.123648e+02	1.384600e+04
8.000000e+00	1.200000e+01	1.329266e+00	7.157973e-04	1.252397e+01	1.195520e+02	1.077200e+04
1.200000e+01	2.000000e+01	3.110428e-01	1.955960e-04	4.429193e+00	6.427378e+01	3.578000e+03
2.000000e+01	4.000000e+01	2.921570e-02	1.715075e-05	6.844303e-01	1.638500e+01	3.940000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d23-x01-y01
Path: /H1_2016_I1496981/d23-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.856976e+00
# Area: 3.154728e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	3.154728e+00	1.197052e-03	2.478662e+01	2.214890e+02	2.887500e+04
Underflow	Underflow	4.858733e-01	2.118095e-04	2.439983e+00	1.230450e+01	2.795000e+03
Overflow	Overflow	8.606294e-04	5.839457e-07	3.695950e-02	1.588927e+00	3.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	1.538138e+00	5.799942e-04	1.024125e+01	6.894323e+01	1.215100e+04
8.000000e+00	1.200000e+01	8.853885e-01	3.142160e-04	8.385014e+00	8.044904e+01	1.003500e+04
1.200000e+01	2.000000e+01	2.248209e-01	8.189961e-05	3.219393e+00	4.697347e+01	3.484000e+03
2.000000e+01	4.000000e+01	1.964779e-02	8.548755e-06	4.640247e-01	1.122980e+01	4.070000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d24-x01-y01
Path: /H1_2016_I1496981/d24-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.927700e+00
# Area: 1.985619e+00
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	1.985619e+00	7.098173e-04	1.574139e+01	1.410262e+02	1.929400e+04
Underflow	Underflow	2.795824e-01	1.185791e-04	1.414883e+00	7.188928e+00	1.740000e+03
Overflow	Overflow	-1.000000e-11	5.334482e-09	5.352100e-05	4.645250e-03	2.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
5.500000e+00	8.000000e+00	9.628726e-01	3.170981e-04	6.397577e+00	4.297201e+01	7.741000e+03
8.000000e+00	1.200000e+01	5.807578e-01	2.170217e-04	5.500799e+00	5.277791e+01	6.893000e+03
1.200000e+01	2.000000e+01	1.492263e-01	5.267552e-05	2.115345e+00	3.050702e+01	2.598000e+03
2.000000e+01	4.000000e+01	1.317928e-02	4.437469e-06	3.127317e-01	7.575705e+00	3.200000e+02
END YODA_HISTO1D_V2

BEGIN YODA_HISTO1D_V2 /H1_2016_I1496981/d51-x01-y01
Path: /H1_2016_I1496981/d51-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 5.924118e+00
# Area: 5.449586e+02
# ID	 ID	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
Total   	Total   	5.449586e+02	1.132250e+01	3.228399e+03	1.930407e+04	1.207370e+05
Underflow	Underflow	5.449586e+02	1.132250e+01	3.228399e+03	1.930407e+04	1.207370e+05
Overflow	Overflow	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
# xlow	 xhigh	 sumw	 sumw2	 sumwx	 sumwx2	 numEntries
1.500000e+02	2.000000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
2.000000e+02	2.700000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
2.700000e+02	4.000000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
4.000000e+02	7.000000e+02	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
7.000000e+02	5.000000e+03	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
5.000000e+03	1.500000e+04	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00
END YODA_HISTO1D_V2



==> anc/vincia_Ep-920_Q2PT2_TMS-5_umeps-fix_merged_4j_TMSvariation.yoda <==
BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d01-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 117.76835999999999}}, 1: {"": {up: 0, dn: 14.311067499999996}}, 2: {"": {up: 2.5012916666666665, dn: 1.1586500000000006}}, 3: {"": {up: 0.22544137500000005, dn: 0.15148012499999999}}, 4: {"": {up: 0.010467360000000002, dn: 0.010388670000000003}}, 5: {"": {up: 0, dn: 0.0011005720000000002}}}
Path: /H1_2016_I1496981/d01-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.721892e+02	1.177684e+02	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	3.720005e+01	1.431107e+01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	3.594823e+00	1.158650e+00	2.501292e+00
2.100000e+01	4.000000e+00	4.000000e+00	3.121195e-01	1.514801e-01	2.254414e-01
3.000000e+01	5.000000e+00	5.000000e+00	4.097609e-02	1.038867e-02	1.046736e-02
4.250000e+01	7.500000e+00	7.500000e+00	6.850340e-03	1.100572e-03	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d02-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 75.228868000000006}}, 1: {"": {up: 0, dn: 9.4441725000000005}}, 2: {"": {up: 1.8067133333333336, dn: 0.85247683333333324}}, 3: {"": {up: 0.14647187499999997, dn: 0.084106125000000004}}, 4: {"": {up: 0.0063031999999999949, dn: 0.0030022199999999999}}, 5: {"": {up: 0, dn: 0.0019653026666666663}}}
Path: /H1_2016_I1496981/d02-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.116378e+02	7.522887e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.519412e+01	9.444173e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.489623e+00	8.524768e-01	1.806713e+00
2.100000e+01	4.000000e+00	4.000000e+00	2.354573e-01	8.410613e-02	1.464719e-01
3.000000e+01	5.000000e+00	5.000000e+00	3.180911e-02	3.002220e-03	6.303200e-03
4.250000e+01	7.500000e+00	7.500000e+00	4.255733e-03	1.965303e-03	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d03-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 47.154851999999991}}, 1: {"": {up: 0, dn: 5.7095224999999985}}, 2: {"": {up: 1.0539933333333329, dn: 0.67624516666666667}}, 3: {"": {up: 0.098004249999999987, dn: 0.034672374999999978}}, 4: {"": {up: 0.004566439999999998, dn: 0}}, 5: {"": {up: 0.0024015379999999999, dn: 0}}}
Path: /H1_2016_I1496981/d03-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	7.115600e+01	4.715485e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.696277e+01	5.709522e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.853953e+00	6.762452e-01	1.053993e+00
2.100000e+01	4.000000e+00	4.000000e+00	1.614260e-01	3.467237e-02	9.800425e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.902733e-02	0.000000e+00	4.566440e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.063760e-03	0.000000e+00	2.401538e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d04-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 28.533295999999996}}, 1: {"": {up: 0, dn: 3.7026624999999997}}, 2: {"": {up: 0.74797550000000035, dn: 0.4947596666666666}}, 3: {"": {up: 0.067592912500000005, dn: 0.028858725000000002}}, 4: {"": {up: 0.0061246600000000023, dn: 0.0034221299999999972}}, 5: {"": {up: 0.00065294266666666686, dn: 0}}}
Path: /H1_2016_I1496981/d04-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	4.407380e+01	2.853330e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.123276e+01	3.702662e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.299146e+00	4.947597e-01	7.479755e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.099562e-01	2.885873e-02	6.759291e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.555720e-02	3.422130e-03	6.124660e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.286152e-03	0.000000e+00	6.529427e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d05-x01-y01
ErrorBreakdown: {0: {"": {up: 0.78850399999999965, dn: 18.004904}}, 1: {"": {up: 0, dn: 2.2110899999999996}}, 2: {"": {up: 0.51992366666666678, dn: 0.31548466666666664}}, 3: {"": {up: 0.047855099999999984, dn: 0.030187037500000007}}, 4: {"": {up: 0.0041482900000000007, dn: 0.0017542389999999995}}, 5: {"": {up: 8.7282666666666691e-05, dn: 0.00021390799999999996}}}
Path: /H1_2016_I1496981/d05-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	2.866598e+01	1.800490e+01	7.885040e-01
9.000000e+00	2.000000e+00	2.000000e+00	7.576580e+00	2.211090e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	9.083393e-01	3.154847e-01	5.199237e-01
2.100000e+01	4.000000e+00	4.000000e+00	8.617753e-02	3.018704e-02	4.785510e-02
3.000000e+01	5.000000e+00	5.000000e+00	7.753310e-03	1.754239e-03	4.148290e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.010164e-03	2.139080e-04	8.728267e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d06-x01-y01
ErrorBreakdown: {0: {"": {up: 0.66945200000000327, dn: 10.890555999999998}}, 1: {"": {up: 0, dn: 1.5074349999999996}}, 2: {"": {up: 0.30205516666666665, dn: 0.20807383333333329}}, 3: {"": {up: 0.040870500000000004, dn: 0.011000499999999996}}, 4: {"": {up: 0.0044628000000000003, dn: 0.00079372600000000067}}, 5: {"": {up: 0.00068904786666666674, dn: 0.00013293933333333334}}}
Path: /H1_2016_I1496981/d06-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.796519e+01	1.089056e+01	6.694520e-01
9.000000e+00	2.000000e+00	2.000000e+00	5.103802e+00	1.507435e+00	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	6.571752e-01	2.080738e-01	3.020552e-01
2.100000e+01	4.000000e+00	4.000000e+00	6.066747e-02	1.100050e-02	4.087050e-02
3.000000e+01	5.000000e+00	5.000000e+00	5.318858e-03	7.937260e-04	4.462800e-03
4.250000e+01	7.500000e+00	7.500000e+00	3.117175e-04	1.329393e-04	6.890479e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d07-x01-y01
ErrorBreakdown: {0: {"": {up: 0.51610400000000034, dn: 6.5558999999999994}}, 1: {"": {up: 0, dn: 0.88279724999999987}}, 2: {"": {up: 0.18863150000000001, dn: 0.13508283333333337}}, 3: {"": {up: 0.020000074999999992, dn: 0.013056500000000006}}, 4: {"": {up: 0.0012524850000000002, dn: 0.0020187469999999996}}, 5: {"": {up: 0, dn: 0.00060572073333333332}}}
Path: /H1_2016_I1496981/d07-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.098836e+01	6.555900e+00	5.161040e-01
9.000000e+00	2.000000e+00	2.000000e+00	3.257060e+00	8.827972e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	4.479788e-01	1.350828e-01	1.886315e-01
2.100000e+01	4.000000e+00	4.000000e+00	4.748800e-02	1.305650e-02	2.000007e-02
3.000000e+01	5.000000e+00	5.000000e+00	6.308371e-03	2.018747e-03	1.252485e-03
4.250000e+01	7.500000e+00	7.500000e+00	6.825947e-04	6.057207e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d08-x01-y01
ErrorBreakdown: {0: {"": {up: 0.67269600000000107, dn: 3.6822067999999994}}, 1: {"": {up: 0, dn: 0.54780549999999995}}, 2: {"": {up: 0.11802416666666665, dn: 0.079566999999999999}}, 3: {"": {up: 0.017793037500000001, dn: 0.0093630499999999978}}, 4: {"": {up: 0.0017641439999999996, dn: 0}}, 5: {"": {up: 1.7513333333332975e-06, dn: 1.456933333333335e-05}}}
Path: /H1_2016_I1496981/d08-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	6.581920e+00	3.682207e+00	6.726960e-01
9.000000e+00	2.000000e+00	2.000000e+00	2.092789e+00	5.478055e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	3.033265e-01	7.956700e-02	1.180242e-01
2.100000e+01	4.000000e+00	4.000000e+00	3.026411e-02	9.363050e-03	1.779304e-02
3.000000e+01	5.000000e+00	5.000000e+00	3.275784e-03	0.000000e+00	1.764144e-03
4.250000e+01	7.500000e+00	7.500000e+00	7.394273e-04	1.456933e-05	1.751333e-06
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d09-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 34.952969999999993}}, 1: {"": {up: 1.9526500000000002, dn: 6.4154525000000007}}, 2: {"": {up: 1.2152034999999997, dn: 0.43566450000000001}}, 3: {"": {up: 0.084222812499999994, dn: 0.1035651875}}, 4: {"": {up: 0.0057970799999999979, dn: 0.0018510000000000002}}, 5: {"": {up: 0.00087685533333333333, dn: 0}}}
Path: /H1_2016_I1496981/d09-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	5.634755e+01	3.495297e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.405508e+01	6.415453e+00	1.952650e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.190807e+00	4.356645e-01	1.215203e+00
2.100000e+01	4.000000e+00	4.000000e+00	1.078063e-01	5.035652e-02	8.422281e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.284545e-02	1.851000e-03	5.797080e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.768897e-03	0.000000e+00	8.768553e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d10-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 22.825874999999996}}, 1: {"": {up: 1.3785100000000003, dn: 4.2921074999999993}}, 2: {"": {up: 0.85811366666666655, dn: 0.37258566666666665}}, 3: {"": {up: 0.058069549999999998, dn: 0.030129762499999997}}, 4: {"": {up: 0.004771876999999999, dn: 0.00046882000000000174}}, 5: {"": {up: 0, dn: 0.0014387406666666667}}}
Path: /H1_2016_I1496981/d10-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	3.681394e+01	2.282587e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	9.590417e+00	4.292107e+00	1.378510e+00
1.400000e+01	3.000000e+00	3.000000e+00	8.384847e-01	3.725857e-01	8.581137e-01
2.100000e+01	4.000000e+00	4.000000e+00	7.687157e-02	3.012976e-02	5.806955e-02
3.000000e+01	5.000000e+00	5.000000e+00	9.597943e-03	4.688200e-04	4.771877e-03
4.250000e+01	7.500000e+00	7.500000e+00	2.264546e-03	1.438741e-03	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d11-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 14.521935000000001}}, 1: {"": {up: 0.7350500000000002, dn: 2.7369024999999998}}, 2: {"": {up: 0.51012333333333337, dn: 0.26194183333333337}}, 3: {"": {up: 0.040628774999999999, dn: 0.014348462499999999}}, 4: {"": {up: 0.0020181649999999988, dn: 0.00087934000000000102}}, 5: {"": {up: 0.0013295680666666667, dn: 0}}}
Path: /H1_2016_I1496981/d11-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	2.372171e+01	1.452194e+01	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	6.658972e+00	2.736902e+00	7.350500e-01
1.400000e+01	3.000000e+00	3.000000e+00	6.447308e-01	2.619418e-01	5.101233e-01
2.100000e+01	4.000000e+00	4.000000e+00	5.277890e-02	1.434846e-02	4.062877e-02
3.000000e+01	5.000000e+00	5.000000e+00	6.925108e-03	8.793400e-04	2.018165e-03
4.250000e+01	7.500000e+00	7.500000e+00	-9.539940e-05	0.000000e+00	1.329568e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d12-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 9.2676599999999993}}, 1: {"": {up: 0.34020500000000009, dn: 1.7635374999999995}}, 2: {"": {up: 0.35703633333333329, dn: 0.22559516666666668}}, 3: {"": {up: 0.030300974999999994, dn: 0.0047451500000000035}}, 4: {"": {up: 0.0031855439999999994, dn: 0.0017324039999999999}}, 5: {"": {up: 0.00010113419999999997, dn: 0.00010272293333333333}}}
Path: /H1_2016_I1496981/d12-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	1.487270e+01	9.267660e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	4.447975e+00	1.763537e+00	3.402050e-01
1.400000e+01	3.000000e+00	3.000000e+00	4.748217e-01	2.255952e-01	3.570363e-01
2.100000e+01	4.000000e+00	4.000000e+00	3.250994e-02	4.745150e-03	3.030097e-02
3.000000e+01	5.000000e+00	5.000000e+00	5.021805e-03	1.732404e-03	3.185544e-03
4.250000e+01	7.500000e+00	7.500000e+00	5.313229e-04	1.027229e-04	1.011342e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d13-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 6.1964194999999993}}, 1: {"": {up: 0.10572999999999988, dn: 1.05870475}}, 2: {"": {up: 0.24981666666666663, dn: 0.14451516666666667}}, 3: {"": {up: 0.0232144, dn: 0.0066852625000000006}}, 4: {"": {up: 0.0019198079999999998, dn: 0}}, 5: {"": {up: 0, dn: 0.00021724673333333336}}}
Path: /H1_2016_I1496981/d13-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	9.890270e+00	6.196419e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	3.060305e+00	1.058705e+00	1.057300e-01
1.400000e+01	3.000000e+00	3.000000e+00	3.343072e-01	1.445152e-01	2.498167e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.640186e-02	6.685263e-03	2.321440e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.880137e-03	0.000000e+00	1.919808e-03
4.250000e+01	7.500000e+00	7.500000e+00	3.250723e-04	2.172467e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d14-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 3.8804689999999997}}, 1: {"": {up: 0, dn: 0.70057774999999989}}, 2: {"": {up: 0.14458700000000002, dn: 0.097188866666666651}}, 3: {"": {up: 0.019412925000000001, dn: 0.0032725624999999994}}, 4: {"": {up: 0.0018568310000000002, dn: 0.00097860250000000003}}, 5: {"": {up: 0.00024929726666666672, dn: 0.0001027932}}}
Path: /H1_2016_I1496981/d14-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	6.267605e+00	3.880469e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.080320e+00	7.005777e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.522092e-01	9.718887e-02	1.445870e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.117226e-02	3.272562e-03	1.941293e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.558593e-03	9.786025e-04	1.856831e-03
4.250000e+01	7.500000e+00	7.500000e+00	7.290760e-05	1.027932e-04	2.492973e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d15-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 2.2976589999999999}}, 1: {"": {up: 0, dn: 0.44403900000000007}}, 2: {"": {up: 0.095284500000000022, dn: 0.063620166666666658}}, 3: {"": {up: 0.008943824999999999, dn: 0.0042301000000000005}}, 4: {"": {up: 0.00028325099999999999, dn: 0.0012241876000000005}}, 5: {"": {up: 0, dn: 0.00024295739999999997}}}
Path: /H1_2016_I1496981/d15-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	3.806767e+00	2.297659e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.352674e+00	4.440390e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.750610e-01	6.362017e-02	9.528450e-02
2.100000e+01	4.000000e+00	4.000000e+00	1.745509e-02	4.230100e-03	8.943825e-03
3.000000e+01	5.000000e+00	5.000000e+00	2.173432e-03	1.224188e-03	2.832510e-04
4.250000e+01	7.500000e+00	7.500000e+00	3.132410e-04	2.429574e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d16-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 1.3531210000000002}}, 1: {"": {up: 0, dn: 0.25470625000000002}}, 2: {"": {up: 0.057671083333333331, dn: 0.034488666666666667}}, 3: {"": {up: 0.0084790262499999988, dn: 0.0032997087500000006}}, 4: {"": {up: 0.00051342599999999999, dn: 7.9038999999999715e-05}}, 5: {"": {up: 2.8462533333333375e-05, dn: 0}}}
Path: /H1_2016_I1496981/d16-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	2.322483e+00	1.353121e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	8.684298e-01	2.547063e-01	0.000000e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.209751e-01	3.448867e-02	5.767108e-02
2.100000e+01	4.000000e+00	4.000000e+00	1.034711e-02	3.299709e-03	8.479026e-03
3.000000e+01	5.000000e+00	5.000000e+00	1.233609e-03	7.903900e-05	5.134260e-04
4.250000e+01	7.500000e+00	7.500000e+00	3.077546e-04	0.000000e+00	2.846253e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d17-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 1.2570760000000005}}, 1: {"": {up: 0.33839125000000037, dn: 0.37910174999999979}}, 2: {"": {up: 0.047077750000000002, dn: 0.036688874999999982}}, 3: {"": {up: 0.00099335000000000135, dn: 0}}}
Path: /H1_2016_I1496981/d17-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	7.809604e+00	1.257076e+00	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	2.238004e+00	3.791017e-01	3.383913e-01
1.600000e+01	4.000000e+00	4.000000e+00	2.278514e-01	3.668887e-02	4.707775e-02
3.000000e+01	1.000000e+01	1.000000e+01	6.489260e-03	0.000000e+00	9.933500e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d18-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 1.0906640000000003}}, 1: {"": {up: 0.29071124999999998, dn: 0.25431199999999987}}, 2: {"": {up: 0.033418124999999993, dn: 0.022567375000000001}}, 3: {"": {up: 0, dn: 0.00054762750000000079}}}
Path: /H1_2016_I1496981/d18-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	5.401092e+00	1.090664e+00	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.475933e+00	2.543120e-01	2.907112e-01
1.600000e+01	4.000000e+00	4.000000e+00	1.620432e-01	2.256738e-02	3.341812e-02
3.000000e+01	1.000000e+01	1.000000e+01	5.304930e-03	5.476275e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d19-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.6642427999999998}}, 1: {"": {up: 0.15593250000000003, dn: 0.14692749999999999}}, 2: {"": {up: 0.011814899999999989, dn: 0.015781274999999997}}, 3: {"": {up: 0.00054059500000000005, dn: 0}}}
Path: /H1_2016_I1496981/d19-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	3.622511e+00	6.642428e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.026872e+00	1.469275e-01	1.559325e-01
1.600000e+01	4.000000e+00	4.000000e+00	1.164221e-01	1.578127e-02	1.181490e-02
3.000000e+01	1.000000e+01	1.000000e+01	3.272017e-03	0.000000e+00	5.405950e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d20-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.39976920000000016}}, 1: {"": {up: 0.10858424999999994, dn: 0.12231250000000005}}, 2: {"": {up: 0.0214583, dn: 0.0091478375000000056}}, 3: {"": {up: 0.00095103599999999972, dn: 0}}}
Path: /H1_2016_I1496981/d20-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	2.302444e+00	3.997692e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	7.154113e-01	1.223125e-01	1.085842e-01
1.600000e+01	4.000000e+00	4.000000e+00	7.296225e-02	9.147838e-03	2.145830e-02
3.000000e+01	1.000000e+01	1.000000e+01	1.917832e-03	0.000000e+00	9.510360e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d21-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.31753959999999992}}, 1: {"": {up: 0.070456500000000033, dn: 0.076957500000000012}}, 2: {"": {up: 0.0089334749999999963, dn: 0.0080953625000000015}}, 3: {"": {up: 2.6387000000000112e-05, dn: 0.00017936649999999977}}}
Path: /H1_2016_I1496981/d21-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	1.554204e+00	3.175396e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	4.833002e-01	7.695750e-02	7.045650e-02
1.600000e+01	4.000000e+00	4.000000e+00	5.410289e-02	8.095363e-03	8.933475e-03
3.000000e+01	1.000000e+01	1.000000e+01	2.015696e-03	1.793665e-04	2.638700e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d22-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.21334879999999989}}, 1: {"": {up: 0.051345749999999968, dn: 0.040770750000000022}}, 2: {"": {up: 0.0073991875000000012, dn: 0.0041270374999999998}}, 3: {"": {up: 4.897999999999925e-06, dn: 0.00030650750000000009}}}
Path: /H1_2016_I1496981/d22-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	1.010384e+00	2.133488e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	3.323165e-01	4.077075e-02	5.134575e-02
1.600000e+01	4.000000e+00	4.000000e+00	3.888035e-02	4.127037e-03	7.399188e-03
3.000000e+01	1.000000e+01	1.000000e+01	1.460785e-03	3.065075e-04	4.898000e-06
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d23-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.1339996}}, 1: {"": {up: 0.017795199999999983, dn: 0.035642625000000011}}, 2: {"": {up: 0.0040275375000000044, dn: 0.0039630624999999996}}, 3: {"": {up: 0, dn: 0.00032858649999999991}}}
Path: /H1_2016_I1496981/d23-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	6.152552e-01	1.339996e-01	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	2.213471e-01	3.564263e-02	1.779520e-02
1.600000e+01	4.000000e+00	4.000000e+00	2.810261e-02	3.963062e-03	4.027538e-03
3.000000e+01	1.000000e+01	1.000000e+01	9.823895e-04	3.285865e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d24-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0.085393280000000016}}, 1: {"": {up: 0.015545925000000016, dn: 0.018736775000000011}}, 2: {"": {up: 0.002172987500000001, dn: 0.0023528125000000025}}, 3: {"": {up: 1.7345500000000053e-05, dn: 0.00019410799999999991}}}
Path: /H1_2016_I1496981/d24-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	3.851490e-01	8.539328e-02	0.000000e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.451894e-01	1.873678e-02	1.554593e-02
1.600000e+01	4.000000e+00	4.000000e+00	1.865329e-02	2.352813e-03	2.172988e-03
3.000000e+01	1.000000e+01	1.000000e+01	6.589640e-04	1.941080e-04	1.734550e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d51-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0}}, 1: {"": {up: 0, dn: 0}}, 2: {"": {up: 0, dn: 0}}, 3: {"": {up: 0, dn: 0}}, 4: {"": {up: 0, dn: 0}}, 5: {"": {up: 0, dn: 0}}}
Path: /H1_2016_I1496981/d51-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.750000e+02	2.500000e+01	2.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
2.350000e+02	3.500000e+01	3.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
3.350000e+02	6.500000e+01	6.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
5.500000e+02	1.500000e+02	1.500000e+02	0.000000e+00	0.000000e+00	0.000000e+00
2.850000e+03	2.150000e+03	2.150000e+03	0.000000e+00	0.000000e+00	0.000000e+00
1.000000e+04	5.000000e+03	5.000000e+03	0.000000e+00	0.000000e+00	0.000000e+00
END YODA_SCATTER2D_V2



==> anc/vincia_Ep-920_Q2_TMS-5_S-07_ckkwl-dyn_merged_4j.yoda <==
BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d01-x01-y01
Path: /H1_2016_I1496981/d01-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.472269e+00
# Integral: 6.141563e+02
Edges(A1): [4.500000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
1.191175e+02 	7.183021e-01 	5.051180e+02 	2.144430e+03 	4.783900e+04 
3.205409e+02 	1.482255e+00 	1.769940e+03 	9.929525e+03 	1.349820e+05 
1.361401e+02 	5.629567e-01 	1.153459e+03 	9.932697e+03 	6.475200e+04 
3.239333e+01 	9.903225e-02 	4.217885e+02 	5.572675e+03 	1.874000e+04 
5.195264e+00 	1.066596e-02 	1.018262e+02 	2.018522e+03 	3.936000e+03 
6.904773e-01 	1.315818e-03 	1.958919e+01 	5.603039e+02 	6.630000e+02 
6.871583e-02 	6.753968e-05 	2.720712e+00 	1.084944e+02 	9.800000e+01 
1.007443e-02 	1.776172e-05 	5.433129e-01 	2.950683e+01 	9.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d02-x01-y01
Path: /H1_2016_I1496981/d02-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.471575e+00
# Integral: 4.596433e+02
Edges(A1): [4.500000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
8.951441e+01 	3.154016e-01 	3.796094e+02 	1.611696e+03 	4.592600e+04 
2.405023e+02 	9.045765e-01 	1.327582e+03 	7.445631e+03 	1.279870e+05 
1.002893e+02 	2.841217e-01 	8.494409e+02 	7.312462e+03 	6.025600e+04 
2.478274e+01 	6.086594e-02 	3.220488e+02 	4.245521e+03 	1.763800e+04 
3.950895e+00 	6.801528e-03 	7.796535e+01 	1.556279e+03 	3.506000e+03 
5.195912e-01 	6.420708e-04 	1.462503e+01 	4.152779e+02 	5.870000e+02 
8.345360e-02 	9.066115e-05 	3.304686e+00 	1.317631e+02 	1.000000e+02 
6.825823e-04 	1.277573e-07 	4.008861e-02 	2.384236e+00 	4.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d03-x01-y01
Path: /H1_2016_I1496981/d03-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.477851e+00
# Integral: 3.267584e+02
Edges(A1): [4.500000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
6.429585e+01 	1.637604e-01 	2.726303e+02 	1.157341e+03 	5.447700e+04 
1.700769e+02 	3.934335e-01 	9.384913e+02 	5.262244e+03 	1.533620e+05 
7.134469e+01 	1.302728e-01 	6.040489e+02 	5.198156e+03 	7.243100e+04 
1.765112e+01 	2.630988e-02 	2.303194e+02 	3.050536e+03 	2.127600e+04 
2.936673e+00 	3.279750e-03 	5.779943e+01 	1.150679e+03 	4.233000e+03 
3.993173e-01 	3.195676e-04 	1.126839e+01 	3.204645e+02 	7.270000e+02 
5.194786e-02 	3.786131e-05 	2.034367e+00 	8.045717e+01 	1.160000e+02 
1.904600e-03 	8.201431e-07 	1.001395e-01 	5.270986e+00 	5.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d04-x01-y01
Path: /H1_2016_I1496981/d04-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.481868e+00
# Integral: 2.198038e+02
Edges(A1): [4.500000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
4.405002e+01 	7.849534e-02 	1.867059e+02 	7.922742e+02 	4.267900e+04 
1.130743e+02 	1.924046e-01 	6.237728e+02 	3.496715e+03 	1.211530e+05 
4.851381e+01 	6.457559e-02 	4.114049e+02 	3.546379e+03 	5.929600e+04 
1.189333e+01 	1.320512e-02 	1.550278e+02 	2.050683e+03 	1.723500e+04 
1.957636e+00 	1.703173e-03 	3.841494e+01 	7.623326e+02 	3.453000e+03 
2.747020e-01 	1.848059e-04 	7.788665e+00 	2.227031e+02 	5.780000e+02 
3.765921e-02 	2.191989e-05 	1.493439e+00 	5.967842e+01 	1.020000e+02 
2.413319e-03 	6.099403e-07 	1.310384e-01 	7.135202e+00 	1.300000e+01 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d05-x01-y01
Path: /H1_2016_I1496981/d05-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.497115e+00
# Integral: 1.476349e+02
Edges(A1): [4.500000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
2.968914e+01 	4.469350e-02 	1.258464e+02 	5.340528e+02 	3.524700e+04 
7.599024e+01 	1.010905e-01 	4.189742e+02 	2.347464e+03 	1.037870e+05 
3.202467e+01 	3.126014e-02 	2.722653e+02 	2.352881e+03 	5.191800e+04 
8.376294e+00 	7.289895e-03 	1.092200e+02 	1.444932e+03 	1.587800e+04 
1.324923e+00 	8.250954e-04 	2.604681e+01 	5.177386e+02 	3.143000e+03 
2.011635e-01 	1.685382e-04 	5.704008e+00 	1.633239e+02 	5.340000e+02 
2.649604e-02 	9.421669e-06 	1.039664e+00 	4.114779e+01 	9.600000e+01 
1.985823e-03 	6.061236e-07 	1.046564e-01 	5.550769e+00 	1.000000e+01 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d06-x01-y01
Path: /H1_2016_I1496981/d06-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.527408e+00
# Integral: 9.610762e+01
Edges(A1): [4.500000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
1.915354e+01 	2.211120e-02 	8.119525e+01 	3.446012e+02 	3.062600e+04 
4.939985e+01 	4.096096e-02 	2.721886e+02 	1.523871e+03 	9.421500e+04 
2.085828e+01 	1.454744e-02 	1.772769e+02 	1.531798e+03 	4.938100e+04 
5.548971e+00 	3.120949e-03 	7.252704e+01 	9.617537e+02 	1.552900e+04 
9.897814e-01 	6.458740e-04 	1.940764e+01 	3.847591e+02 	3.214000e+03 
1.326476e-01 	4.556689e-05 	3.773437e+00 	1.081469e+02 	5.420000e+02 
2.443361e-02 	6.719605e-06 	9.582456e-01 	3.786061e+01 	1.140000e+02 
1.191896e-04 	1.420615e-08 	6.537697e-03 	3.586009e-01 	1.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d07-x01-y01
Path: /H1_2016_I1496981/d07-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.573301e+00
# Integral: 5.959156e+01
Edges(A1): [4.500000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
1.151470e+01 	1.011693e-02 	4.885465e+01 	2.075183e+02 	2.477800e+04 
3.077402e+01 	2.005942e-02 	1.696403e+02 	9.502312e+02 	7.873900e+04 
1.295866e+01 	7.183071e-03 	1.102053e+02 	9.528324e+02 	4.385700e+04 
3.589220e+00 	1.355044e-03 	4.702348e+01 	6.253118e+02 	1.451600e+04 
6.403702e-01 	2.232428e-04 	1.256495e+01 	2.493679e+02 	3.076000e+03 
9.945454e-02 	2.167943e-05 	2.825590e+00 	8.100087e+01 	5.970000e+02 
1.445751e-02 	2.937985e-06 	5.636959e-01 	2.213748e+01 	9.700000e+01 
6.717151e-04 	7.815965e-08 	3.526698e-02 	1.857646e+00 	7.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d08-x01-y01
Path: /H1_2016_I1496981/d08-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 6.653361e+00
# Integral: 3.634690e+01
Edges(A1): [4.500000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
6.737644e+00 	6.175627e-03 	2.859103e+01 	1.214650e+02 	1.461000e+04 
1.867394e+01 	1.286776e-02 	1.033471e+02 	5.810782e+02 	4.803400e+04 
8.148438e+00 	3.406856e-03 	6.920168e+01 	5.975021e+02 	2.891700e+04 
2.291981e+00 	7.846042e-04 	3.007827e+01 	4.005768e+02 	1.002300e+04 
4.157267e-01 	1.134563e-04 	8.179102e+00 	1.627727e+02 	2.165000e+03 
6.550685e-02 	1.468519e-05 	1.861662e+00 	5.339952e+01 	3.950000e+02 
1.241349e-02 	3.203342e-06 	4.949540e-01 	1.997110e+01 	7.700000e+01 
1.255325e-03 	1.819957e-07 	7.524523e-02 	4.608008e+00 	1.000000e+01 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d09-x01-y01
Path: /H1_2016_I1496981/d09-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.189508e+00
# Integral: 1.873548e+02
Edges(A1): [5.000000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
3.203041e+01 	1.765984e-01 	1.479669e+02 	6.854491e+02 	1.236300e+04 
8.150544e+01 	3.725263e-01 	4.821427e+02 	2.877983e+03 	3.422700e+04 
5.787056e+01 	2.331108e-01 	4.903333e+02 	4.222559e+03 	2.743300e+04 
1.354049e+01 	4.082050e-02 	1.762484e+02 	2.327629e+03 	7.922000e+03 
2.096306e+00 	4.064316e-03 	4.103254e+01 	8.121263e+02 	1.626000e+03 
2.759151e-01 	6.315671e-04 	7.811167e+00 	2.228243e+02 	2.540000e+02 
3.153104e-02 	3.309660e-05 	1.232146e+00 	4.845076e+01 	4.100000e+01 
4.120229e-03 	8.289665e-06 	2.213788e-01 	1.198517e+01 	3.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d10-x01-y01
Path: /H1_2016_I1496981/d10-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.210969e+00
# Integral: 1.385248e+02
Edges(A1): [5.000000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
2.330535e+01 	7.856773e-02 	1.076182e+02 	4.983167e+02 	1.173200e+04 
6.073742e+01 	2.255742e-01 	3.589926e+02 	2.140946e+03 	3.233800e+04 
4.232263e+01 	1.201903e-01 	3.591134e+02 	3.097404e+03 	2.552000e+04 
1.024646e+01 	2.468324e-02 	1.329734e+02 	1.750102e+03 	7.304000e+03 
1.668747e+00 	2.785358e-03 	3.289464e+01 	6.556477e+02 	1.484000e+03 
2.054519e-01 	2.363988e-04 	5.777052e+00 	1.637782e+02 	2.390000e+02 
3.859726e-02 	4.379934e-05 	1.519196e+00 	6.020428e+01 	4.300000e+01 
1.447877e-04 	2.096349e-08 	9.602588e-03 	6.368612e-01 	1.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d11-x01-y01
Path: /H1_2016_I1496981/d11-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.267114e+00
# Integral: 9.654363e+01
Edges(A1): [5.000000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
1.584893e+01 	2.879372e-02 	7.327521e+01 	3.397351e+02 	1.375800e+04 
4.187525e+01 	7.943026e-02 	2.476683e+02 	1.478162e+03 	3.847300e+04 
3.000597e+01 	4.919985e-02 	2.543334e+02 	2.191342e+03 	3.065900e+04 
7.382966e+00 	1.072274e-02 	9.639379e+01 	1.277069e+03 	8.882000e+03 
1.240949e+00 	1.340603e-03 	2.431913e+01 	4.819527e+02 	1.795000e+03 
1.680370e-01 	1.464290e-04 	4.741995e+00 	1.348714e+02 	2.910000e+02 
2.029027e-02 	1.332693e-05 	7.981065e-01 	3.168220e+01 	4.400000e+01 
1.237338e-03 	5.303250e-07 	6.365763e-02 	3.275531e+00 	3.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d12-x01-y01
Path: /H1_2016_I1496981/d12-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.306900e+00
# Integral: 6.415130e+01
Edges(A1): [5.000000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
1.035711e+01 	1.569516e-02 	4.788079e+01 	2.219805e+02 	1.079400e+04 
2.755710e+01 	3.977860e-02 	1.634652e+02 	9.786100e+02 	3.058900e+04 
2.026984e+01 	2.750457e-02 	1.720297e+02 	1.484039e+03 	2.507500e+04 
5.031237e+00 	5.593978e-03 	6.563510e+01 	8.690361e+02 	7.283000e+03 
8.012546e-01 	6.807875e-04 	1.571241e+01 	3.113850e+02 	1.414000e+03 
1.176764e-01 	8.242659e-05 	3.338494e+00 	9.551125e+01 	2.390000e+02 
1.599723e-02 	8.102288e-06 	6.268367e-01 	2.473198e+01 	4.400000e+01 
1.077012e-03 	2.904861e-07 	5.864802e-02 	3.200294e+00 	5.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d13-x01-y01
Path: /H1_2016_I1496981/d13-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.353321e+00
# Integral: 4.258841e+01
Edges(A1): [5.000000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
6.875824e+00 	7.822875e-03 	3.174145e+01 	1.469460e+02 	8.982000e+03 
1.798872e+01 	2.066031e-02 	1.064754e+02 	6.359913e+02 	2.626500e+04 
1.351784e+01 	1.331704e-02 	1.148706e+02 	9.921018e+02 	2.225600e+04 
3.556723e+00 	3.043259e-03 	4.637073e+01 	6.133400e+02 	6.698000e+03 
5.610545e-01 	3.870320e-04 	1.103914e+01 	2.196672e+02 	1.319000e+03 
7.663710e-02 	3.888569e-05 	2.198678e+00 	6.363384e+01 	2.060000e+02 
1.099146e-02 	3.947229e-06 	4.370635e-01 	1.754638e+01 	3.900000e+01 
6.224150e-04 	1.502497e-07 	3.316402e-02 	1.782326e+00 	4.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d14-x01-y01
Path: /H1_2016_I1496981/d14-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.388455e+00
# Integral: 2.771595e+01
Edges(A1): [5.000000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
4.548119e+00 	3.997782e-03 	2.101532e+01 	9.738226e+01 	7.999000e+03 
1.158530e+01 	8.227098e-03 	6.848110e+01 	4.084606e+02 	2.430400e+04 
8.744913e+00 	5.545280e-03 	7.431801e+01 	6.419150e+02 	2.121300e+04 
2.356717e+00 	1.349785e-03 	3.082655e+01 	4.090780e+02 	6.655000e+03 
4.126351e-01 	2.859715e-04 	8.095959e+00 	1.605668e+02 	1.319000e+03 
5.659808e-02 	2.035405e-05 	1.592052e+00 	4.511600e+01 	2.230000e+02 
1.166636e-02 	3.440683e-06 	4.490341e-01 	1.739028e+01 	4.900000e+01 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d15-x01-y01
Path: /H1_2016_I1496981/d15-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.412700e+00
# Integral: 1.746503e+01
Edges(A1): [5.000000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
2.899416e+00 	1.908757e-03 	1.340070e+01 	6.210914e+01 	6.663000e+03 
7.299211e+00 	3.764398e-03 	4.306758e+01 	2.564331e+02 	2.076200e+04 
5.400870e+00 	2.545945e-03 	4.602770e+01 	3.987626e+02 	1.891600e+04 
1.554342e+00 	5.707844e-04 	2.034432e+01 	2.702244e+02 	6.321000e+03 
2.639555e-01 	9.080181e-05 	5.200163e+00 	1.036171e+02 	1.280000e+03 
4.086234e-02 	8.984788e-06 	1.172830e+00 	3.396473e+01 	2.430000e+02 
6.293221e-03 	1.326895e-06 	2.453719e-01 	9.661288e+00 	4.100000e+01 
7.599233e-05 	5.774834e-09 	4.322396e-03 	2.458552e-01 	1.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d16-x01-y01
Path: /H1_2016_I1496981/d16-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.453024e+00
# Integral: 1.091522e+01
Edges(A1): [5.000000e+00, 7.000000e+00, 1.100000e+01, 1.700000e+01, 2.500000e+01, 3.500000e+01, 5.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
1.723631e+00 	1.119498e-03 	7.973748e+00 	3.699159e+01 	3.940000e+03 
4.669657e+00 	2.753897e-03 	2.759975e+01 	1.645970e+02 	1.302800e+04 
3.324864e+00 	1.254493e-03 	2.837320e+01 	2.461835e+02 	1.248000e+04 
9.903043e-01 	3.338721e-04 	1.296631e+01 	1.723106e+02 	4.387000e+03 
1.717949e-01 	4.484300e-05 	3.366795e+00 	6.670069e+01 	8.920000e+02 
2.888545e-02 	6.541794e-06 	8.167826e-01 	2.330106e+01 	1.710000e+02 
5.460947e-03 	1.414208e-06 	2.175828e-01 	8.772780e+00 	3.200000e+01 
6.235633e-04 	8.861857e-08 	3.723045e-02 	2.270865e+00 	5.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d17-x01-y01
Path: /H1_2016_I1496981/d17-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.659583e+00
# Integral: 2.568562e+01
Edges(A1): [5.500000e+00, 8.000000e+00, 1.200000e+01, 2.000000e+01, 4.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
4.157833e+00 	2.049587e-02 	2.085780e+01 	1.050988e+02 	1.931000e+03 
1.302529e+01 	5.173138e-02 	8.671862e+01 	5.838502e+02 	6.611000e+03 
6.896673e+00 	2.110940e-02 	6.541422e+01 	6.284136e+02 	4.261000e+03 
1.509005e+00 	2.821006e-03 	2.150966e+01 	3.122411e+02 	1.250000e+03 
9.681408e-02 	9.513391e-05 	2.240824e+00 	5.283360e+01 	1.290000e+02 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d18-x01-y01
Path: /H1_2016_I1496981/d18-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.664471e+00
# Integral: 1.789723e+01
Edges(A1): [5.500000e+00, 8.000000e+00, 1.200000e+01, 2.000000e+01, 4.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
3.017922e+00 	1.033191e-02 	1.511907e+01 	7.608741e+01 	1.840000e+03 
8.811841e+00 	2.971963e-02 	5.857649e+01 	3.936579e+02 	5.860000e+03 
4.940667e+00 	1.107992e-02 	4.674282e+01 	4.478818e+02 	3.833000e+03 
1.053066e+00 	1.631786e-03 	1.503220e+01 	2.183515e+02 	1.069000e+03 
7.373592e-02 	6.928274e-05 	1.702237e+00 	3.995067e+01 	1.090000e+02 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d19-x01-y01
Path: /H1_2016_I1496981/d19-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.715463e+00
# Integral: 1.231091e+01
Edges(A1): [5.500000e+00, 8.000000e+00, 1.200000e+01, 2.000000e+01, 4.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
2.022032e+00 	3.645077e-03 	1.016518e+01 	5.132678e+01 	2.146000e+03 
6.122000e+00 	9.941737e-03 	4.076240e+01 	2.743749e+02 	7.028000e+03 
3.315114e+00 	4.471743e-03 	3.149403e+01 	3.030590e+02 	4.461000e+03 
8.005408e-01 	8.251050e-04 	1.136230e+01 	1.642642e+02 	1.319000e+03 
5.122121e-02 	3.216070e-05 	1.200449e+00 	2.866828e+01 	1.250000e+02 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d20-x01-y01
Path: /H1_2016_I1496981/d20-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.699764e+00
# Integral: 8.406104e+00
Edges(A1): [5.500000e+00, 8.000000e+00, 1.200000e+01, 2.000000e+01, 4.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
1.308591e+00 	1.823560e-03 	6.587251e+00 	3.330364e+01 	1.683000e+03 
4.313834e+00 	7.138060e-03 	2.862970e+01 	1.920364e+02 	5.825000e+03 
2.227625e+00 	2.420460e-03 	2.117310e+01 	2.039488e+02 	3.673000e+03 
5.138654e-01 	4.094273e-04 	7.323889e+00 	1.061628e+02 	1.061000e+03 
4.199289e-02 	2.534860e-05 	1.002928e+00 	2.451943e+01 	1.110000e+02 
1.963654e-04 	2.027247e-08 	8.154439e-03 	3.388267e-01 	2.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d21-x01-y01
Path: /H1_2016_I1496981/d21-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.746656e+00
# Integral: 5.582822e+00
Edges(A1): [5.500000e+00, 8.000000e+00, 1.200000e+01, 2.000000e+01, 4.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
9.565665e-01 	1.100923e-03 	4.808900e+00 	2.427850e+01 	1.564000e+03 
2.692791e+00 	2.848441e-03 	1.795418e+01 	1.210113e+02 	4.911000e+03 
1.535402e+00 	1.233161e-03 	1.453539e+01 	1.393773e+02 	3.327000e+03 
3.700064e-01 	2.806711e-04 	5.288240e+00 	7.688860e+01 	1.015000e+03 
2.793002e-02 	1.453294e-05 	6.555014e-01 	1.570965e+01 	9.100000e+01 
1.266642e-04 	1.604381e-08 	5.985494e-03 	2.828435e-01 	1.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d22-x01-y01
Path: /H1_2016_I1496981/d22-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.793268e+00
# Integral: 3.648780e+00
Edges(A1): [5.500000e+00, 8.000000e+00, 1.200000e+01, 2.000000e+01, 4.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
5.945517e-01 	5.499384e-04 	2.979646e+00 	1.500085e+01 	1.363000e+03 
1.753992e+00 	1.161141e-03 	1.166805e+01 	7.845668e+01 	4.776000e+03 
1.037232e+00 	6.221315e-04 	9.849581e+00 	9.474446e+01 	3.351000e+03 
2.441840e-01 	1.038645e-04 	3.495583e+00 	5.097840e+01 	9.970000e+02 
1.882061e-02 	5.607450e-06 	4.430621e-01 	1.061573e+01 	9.400000e+01 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d23-x01-y01
Path: /H1_2016_I1496981/d23-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.862865e+00
# Integral: 2.324926e+00
Edges(A1): [5.500000e+00, 8.000000e+00, 1.200000e+01, 2.000000e+01, 4.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
3.805115e-01 	2.589714e-04 	1.904580e+00 	9.576419e+00 	1.171000e+03 
1.095705e+00 	5.629081e-04 	7.289575e+00 	4.902973e+01 	4.259000e+03 
6.624102e-01 	2.707053e-04 	6.315800e+00 	6.103350e+01 	3.109000e+03 
1.737140e-01 	5.424856e-05 	2.470654e+00 	3.578785e+01 	9.640000e+02 
1.258562e-02 	2.313459e-06 	2.999716e-01 	7.295473e+00 	1.060000e+02 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d24-x01-y01
Path: /H1_2016_I1496981/d24-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 7.939128e+00
# Integral: 1.491322e+00
Edges(A1): [5.500000e+00, 8.000000e+00, 1.200000e+01, 2.000000e+01, 4.000000e+01]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
2.519758e-01 	2.542592e-04 	1.261204e+00 	6.339836e+00 	7.620000e+02 
6.691640e-01 	2.501581e-04 	4.452553e+00 	2.997049e+01 	2.774000e+03 
4.422898e-01 	1.656294e-04 	4.205472e+00 	4.048816e+01 	2.174000e+03 
1.195044e-01 	3.317062e-05 	1.715744e+00 	2.509771e+01 	7.310000e+02 
8.159147e-03 	1.365296e-06 	1.951733e-01 	4.790872e+00 	7.200000e+01 
2.291856e-04 	3.082927e-08 	9.652804e-03 	4.067384e-01 	2.000000e+00 
END YODA_HISTO1D_V3

BEGIN YODA_HISTO1D_V3 /H1_2016_I1496981/d51-x01-y01
Path: /H1_2016_I1496981/d51-x01-y01
Title: ~
Type: Histo1D
---
# Mean: 5.907999e+00
# Integral: 4.952239e+02
Edges(A1): [1.500000e+02, 2.000000e+02, 2.700000e+02, 4.000000e+02, 7.000000e+02, 5.000000e+03, 1.500000e+04]
# sumW       	sumW2        	sumW(A1)     	sumW2(A1)    	numEntries
4.952239e+02 	9.348156e+00 	2.925782e+03 	1.744859e+04 	4.917000e+04 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 	0.000000e+00 
END YODA_HISTO1D_V3



==> anc/vincia_Ep-920_Q2_TMS-5_S-07_ckkwl-dyn_merged_4j_Svariation.yoda <==
BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d01-x01-y01
ErrorBreakdown: {0: {"": {up: 43.850359999999995, dn: 26.511240000000001}}, 1: {"": {up: 11.379649999999998, dn: 7.4721249999999984}}, 2: {"": {up: 1.813366666666667, dn: 1.1472816666666663}}, 3: {"": {up: 0.20971912500000001, dn: 0.14003912499999993}}, 4: {"": {up: 0.020839899999999995, dn: 0.014812660000000005}}, 5: {"": {up: 0.0041073946666666675, dn: 0.0018113146666666668}}}
Path: /H1_2016_I1496981/d01-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.282226e+02	2.651124e+01	4.385036e+01
9.000000e+00	2.000000e+00	2.000000e+00	3.407940e+01	7.472125e+00	1.137965e+01
1.400000e+01	3.000000e+00	3.000000e+00	5.411375e+00	1.147282e+00	1.813367e+00
2.100000e+01	4.000000e+00	4.000000e+00	6.502489e-01	1.400391e-01	2.097191e-01
3.000000e+01	5.000000e+00	5.000000e+00	6.846292e-02	1.481266e-02	2.083990e-02
4.250000e+01	7.500000e+00	7.500000e+00	4.585032e-03	1.811315e-03	4.107395e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d02-x01-y01
ErrorBreakdown: {0: {"": {up: 24.690719999999999, dn: 28.03179999999999}}, 1: {"": {up: 6.7978500000000004, dn: 6.8798575}}, 2: {"": {up: 1.0323816666666668, dn: 1.174703333333333}}, 3: {"": {up: 0.11763062500000004, dn: 0.13412312499999995}}, 4: {"": {up: 0.015961090000000004, dn: 0.013423570000000003}}, 5: {"": {up: 0.0019142340000000008, dn: 0.0016646600000000001}}}
Path: /H1_2016_I1496981/d02-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	9.646456e+01	2.803180e+01	2.469072e+01
9.000000e+00	2.000000e+00	2.000000e+00	2.512310e+01	6.879857e+00	6.797850e+00
1.400000e+01	3.000000e+00	3.000000e+00	4.143573e+00	1.174703e+00	1.032382e+00
2.100000e+01	4.000000e+00	4.000000e+00	4.885619e-01	1.341231e-01	1.176306e-01
3.000000e+01	5.000000e+00	5.000000e+00	5.079088e-02	1.342357e-02	1.596109e-02
4.250000e+01	7.500000e+00	7.500000e+00	4.322871e-03	1.664660e-03	1.914234e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d03-x01-y01
ErrorBreakdown: {0: {"": {up: 12.120200000000011, dn: 15.504439999999995}}, 1: {"": {up: 3.4997575000000012, dn: 3.9969825000000014}}, 2: {"": {up: 0.58380499999999991, dn: 0.69766166666666685}}, 3: {"": {up: 0.077851749999999997, dn: 0.082695999999999992}}, 4: {"": {up: 0.0075431499999999985, dn: 0.011680630000000004}}, 5: {"": {up: 0.0013990919999999998, dn: 0.0010093260000000005}}}
Path: /H1_2016_I1496981/d03-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	6.778088e+01	1.550444e+01	1.212020e+01
9.000000e+00	2.000000e+00	2.000000e+00	1.784629e+01	3.996983e+00	3.499758e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.938275e+00	6.976617e-01	5.838050e-01
2.100000e+01	4.000000e+00	4.000000e+00	3.651452e-01	8.269600e-02	7.785175e-02
3.000000e+01	5.000000e+00	5.000000e+00	4.129399e-02	1.168063e-02	7.543150e-03
4.250000e+01	7.500000e+00	7.500000e+00	3.356530e-03	1.009326e-03	1.399092e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d04-x01-y01
ErrorBreakdown: {0: {"": {up: 5.4669600000000003, dn: 7.673332000000002}}, 1: {"": {up: 1.6040824999999987, dn: 2.0337750000000003}}, 2: {"": {up: 0.28983499999999984, dn: 0.37980983333333351}}, 3: {"": {up: 0.042558249999999992, dn: 0.044719000000000009}}, 4: {"": {up: 0.0077131900000000017, dn: 0.0043855299999999986}}, 5: {"": {up: 0.00041439466666666697, dn: 0.00079140533333333317}}}
Path: /H1_2016_I1496981/d04-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	4.519780e+01	7.673332e+00	5.466960e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.213025e+01	2.033775e+00	1.604082e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.991958e+00	3.798098e-01	2.898350e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.441088e-01	4.471900e-02	4.255825e-02
3.000000e+01	5.000000e+00	5.000000e+00	2.683783e-02	4.385530e-03	7.713190e-03
4.250000e+01	7.500000e+00	7.500000e+00	2.480724e-03	7.914053e-04	4.143947e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d05-x01-y01
ErrorBreakdown: {0: {"": {up: 2.7009079999999983, dn: 3.5206200000000045}}, 1: {"": {up: 0.94920250000000017, dn: 0.98625749999999979}}, 2: {"": {up: 0.14227783333333321, dn: 0.21169266666666653}}, 3: {"": {up: 0.025033875000000011, dn: 0.013893249999999996}}, 4: {"": {up: 0.0053196900000000019, dn: 0.0023622199999999982}}, 5: {"": {up: 0.00064143533333333325, dn: 0.00059313866666666653}}}
Path: /H1_2016_I1496981/d05-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	3.017771e+01	3.520620e+00	2.700908e+00
9.000000e+00	2.000000e+00	2.000000e+00	8.006525e+00	9.862575e-01	9.492025e-01
1.400000e+01	3.000000e+00	3.000000e+00	1.399692e+00	2.116927e-01	1.422778e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.676821e-01	1.389325e-02	2.503388e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.940159e-02	2.362220e-03	5.319690e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.701962e-03	5.931387e-04	6.414353e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d06-x01-y01
ErrorBreakdown: {0: {"": {up: 1.174316000000001, dn: 1.4604159999999986}}, 1: {"": {up: 0.41287500000000055, dn: 0.59056499999999978}}, 2: {"": {up: 0.082368166666666687, dn: 0.099936999999999943}}, 3: {"": {up: 0.014392700000000008, dn: 0.017326725000000001}}, 4: {"": {up: 0.0030965000000000003, dn: 0.0027651800000000008}}, 5: {"": {up: 2.4547999999999888e-05, dn: 0.0003564606666666666}}}
Path: /H1_2016_I1496981/d06-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.959459e+01	1.460416e+00	1.174316e+00
9.000000e+00	2.000000e+00	2.000000e+00	5.195317e+00	5.905650e-01	4.128750e-01
1.400000e+01	3.000000e+00	3.000000e+00	9.163682e-01	9.993700e-02	8.236817e-02
2.100000e+01	4.000000e+00	4.000000e+00	1.205064e-01	1.732673e-02	1.439270e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.347153e-02	2.765180e-03	3.096500e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.609283e-03	3.564607e-04	2.454800e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d07-x01-y01
ErrorBreakdown: {0: {"": {up: 0.51125599999999949, dn: 0.60254800000000053}}, 1: {"": {up: 0.17801499999999981, dn: 0.26726000000000028}}, 2: {"": {up: 0.025669666666666702, dn: 0.061604499999999951}}, 3: {"": {up: 0.0085658125000000057, dn: 0.0065924874999999938}}, 4: {"": {up: 0, dn: 0.0014929009999999979}}, 5: {"": {up: 0, dn: 0.00022462399999999998}}}
Path: /H1_2016_I1496981/d07-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.217795e+01	6.025480e-01	5.112560e-01
9.000000e+00	2.000000e+00	2.000000e+00	3.249963e+00	2.672600e-01	1.780150e-01
1.400000e+01	3.000000e+00	3.000000e+00	6.008403e-01	6.160450e-02	2.566967e-02
2.100000e+01	4.000000e+00	4.000000e+00	7.983201e-02	6.592487e-03	8.565813e-03
3.000000e+01	5.000000e+00	5.000000e+00	9.467160e-03	1.492901e-03	0.000000e+00
4.250000e+01	7.500000e+00	7.500000e+00	9.625593e-04	2.246240e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d08-x01-y01
ErrorBreakdown: {0: {"": {up: 0.24547599999999914, dn: 0.0987240000000007}}, 1: {"": {up: 0.065228750000000169, dn: 0.15538524999999992}}, 2: {"": {up: 0.016552166666666757, dn: 0.034704666666666606}}, 3: {"": {up: 0.0036749375000000029, dn: 0.0032935249999999985}}, 4: {"": {up: 0.00087474400000000022, dn: 0.00048281399999999981}}, 5: {"": {up: 0, dn: 0.00034709240000000004}}}
Path: /H1_2016_I1496981/d08-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	7.356364e+00	9.872400e-02	2.454760e-01
9.000000e+00	2.000000e+00	2.000000e+00	2.038177e+00	1.553852e-01	6.522875e-02
1.400000e+01	3.000000e+00	3.000000e+00	3.832263e-01	3.470467e-02	1.655217e-02
2.100000e+01	4.000000e+00	4.000000e+00	5.201506e-02	3.293525e-03	3.674938e-03
3.000000e+01	5.000000e+00	5.000000e+00	6.034638e-03	4.828140e-04	8.747440e-04
4.250000e+01	7.500000e+00	7.500000e+00	8.062547e-04	3.470924e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d09-x01-y01
ErrorBreakdown: {0: {"": {up: 13.836550000000003, dn: 8.4873449999999977}}, 1: {"": {up: 4.7247325000000018, dn: 3.0782799999999995}}, 2: {"": {up: 0.73913333333333364, dn: 0.49161333333333301}}, 3: {"": {up: 0.09548462499999999, dn: 0.062331124999999987}}, 4: {"": {up: 0.0096570399999999987, dn: 0.0073649499999999986}}, 5: {"": {up: 0.0015931946666666668, dn: 0.0011686546666666666}}}
Path: /H1_2016_I1496981/d09-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	4.070635e+01	8.487345e+00	1.383655e+01
9.000000e+00	2.000000e+00	2.000000e+00	1.445641e+01	3.078280e+00	4.724733e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.267310e+00	4.916133e-01	7.391333e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.634740e-01	6.233112e-02	9.548462e-02
3.000000e+01	5.000000e+00	5.000000e+00	2.757667e-02	7.364950e-03	9.657040e-03
4.250000e+01	7.500000e+00	7.500000e+00	2.071863e-03	1.168655e-03	1.593195e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d10-x01-y01
ErrorBreakdown: {0: {"": {up: 7.2879050000000021, dn: 8.7486549999999994}}, 1: {"": {up: 2.7878900000000009, dn: 2.895154999999999}}, 2: {"": {up: 0.4505783333333333, dn: 0.47479899999999997}}, 3: {"": {up: 0.044661749999999972, dn: 0.062339250000000013}}, 4: {"": {up: 0.0087712999999999992, dn: 0.0054806300000000002}}, 5: {"": {up: 0.00089531799999999998, dn: 0.00098689799999999994}}}
Path: /H1_2016_I1496981/d10-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	3.043517e+01	8.748655e+00	7.287905e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.062303e+01	2.895155e+00	2.787890e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.714285e+00	4.747990e-01	4.505783e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.065105e-01	6.233925e-02	4.466175e-02
3.000000e+01	5.000000e+00	5.000000e+00	2.000596e-02	5.480630e-03	8.771300e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.910929e-03	9.868980e-04	8.953180e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d11-x01-y01
ErrorBreakdown: {0: {"": {up: 3.8886799999999972, dn: 4.4242000000000026}}, 1: {"": {up: 1.3820875000000008, dn: 1.6670474999999998}}, 2: {"": {up: 0.27194399999999996, dn: 0.29786483333333325}}, 3: {"": {up: 0.027219500000000008, dn: 0.043246674999999984}}, 4: {"": {up: 0.004269499999999999, dn: 0.00504924}}, 5: {"": {up: 0.0005752433333333334, dn: 0.00030351599999999999}}}
Path: /H1_2016_I1496981/d11-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	2.085258e+01	4.424200e+00	3.888680e+00
9.000000e+00	2.000000e+00	2.000000e+00	7.506552e+00	1.667047e+00	1.382088e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.229145e+00	2.978648e-01	2.719440e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.555619e-01	4.324667e-02	2.721950e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.732761e-02	5.049240e-03	4.269500e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.309392e-03	3.035160e-04	5.752433e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d12-x01-y01
ErrorBreakdown: {0: {"": {up: 1.7817949999999989, dn: 2.3385250000000006}}, 1: {"": {up: 0.69412500000000055, dn: 0.85172999999999988}}, 2: {"": {up: 0.10855999999999999, dn: 0.16924183333333331}}, 3: {"": {up: 0.021819387500000009, dn: 0.01806691249999999}}, 4: {"": {up: 0.0024720799999999998, dn: 0.001793448999999999}}, 5: {"": {up: 0.00022864000000000001, dn: 0.00048962713333333327}}}
Path: /H1_2016_I1496981/d12-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	1.375205e+01	2.338525e+00	1.781795e+00
9.000000e+00	2.000000e+00	2.000000e+00	5.079707e+00	8.517300e-01	6.941250e-01
1.400000e+01	3.000000e+00	3.000000e+00	8.440333e-01	1.692418e-01	1.085600e-01
2.100000e+01	4.000000e+00	4.000000e+00	9.957949e-02	1.806691e-02	2.181939e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.152496e-02	1.793449e-03	2.472080e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.076411e-03	4.896271e-04	2.286400e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d13-x01-y01
ErrorBreakdown: {0: {"": {up: 0.8092050000000004, dn: 1.195314999999999}}, 1: {"": {up: 0.4043000000000001, dn: 0.43748249999999977}}, 2: {"": {up: 0.051712833333333319, dn: 0.085875666666666683}}, 3: {"": {up: 0.008954837499999993, dn: 0.008476262499999998}}, 4: {"": {up: 0.0023276870000000002, dn: 0.00040961200000000017}}, 5: {"": {up: 0.00035324599999999999, dn: 0.00022789120000000005}}}
Path: /H1_2016_I1496981/d13-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	8.974825e+00	1.195315e+00	8.092050e-01
9.000000e+00	2.000000e+00	2.000000e+00	3.375400e+00	4.374825e-01	4.043000e-01
1.400000e+01	3.000000e+00	3.000000e+00	5.937643e-01	8.587567e-02	5.171283e-02
2.100000e+01	4.000000e+00	4.000000e+00	7.117194e-02	8.476262e-03	8.954837e-03
3.000000e+01	5.000000e+00	5.000000e+00	7.333279e-03	4.096120e-04	2.327687e-03
4.250000e+01	7.500000e+00	7.500000e+00	6.983073e-04	2.278912e-04	3.532460e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d14-x01-y01
ErrorBreakdown: {0: {"": {up: 0.41915000000000013, dn: 0.50360499999999941}}, 1: {"": {up: 0.14973599999999987, dn: 0.25951225}}, 2: {"": {up: 0.036292500000000005, dn: 0.046717166666666643}}, 3: {"": {up: 0.0077025375000000021, dn: 0.0070994124999999991}}, 4: {"": {up: 0.0013965430000000001, dn: 0.0013187559999999991}}, 5: {"": {up: 0, dn: 0.00025881353333333332}}}
Path: /H1_2016_I1496981/d14-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	5.790830e+00	5.036050e-01	4.191500e-01
9.000000e+00	2.000000e+00	2.000000e+00	2.176588e+00	2.595122e-01	1.497360e-01
1.400000e+01	3.000000e+00	3.000000e+00	3.880183e-01	4.671717e-02	3.629250e-02
2.100000e+01	4.000000e+00	4.000000e+00	5.046489e-02	7.099412e-03	7.702538e-03
3.000000e+01	5.000000e+00	5.000000e+00	5.808740e-03	1.318756e-03	1.396543e-03
4.250000e+01	7.500000e+00	7.500000e+00	7.536040e-04	2.588135e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d15-x01-y01
ErrorBreakdown: {0: {"": {up: 0.1387050000000003, dn: 0.27446999999999999}}, 1: {"": {up: 0.085660000000000069, dn: 0.11275750000000007}}, 2: {"": {up: 0.0018803333333333172, dn: 0.028802500000000009}}, 3: {"": {up: 0.0048286749999999976, dn: 0.0025961750000000026}}, 4: {"": {up: 0, dn: 0.00060523599999999988}}, 5: {"": {up: 0, dn: 0.00010216573333333333}}}
Path: /H1_2016_I1496981/d15-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	3.674219e+00	2.744700e-01	1.387050e-01
9.000000e+00	2.000000e+00	2.000000e+00	1.350399e+00	1.127575e-01	8.566000e-02
1.400000e+01	3.000000e+00	3.000000e+00	2.604603e-01	2.880250e-02	1.880333e-03
2.100000e+01	4.000000e+00	4.000000e+00	3.323238e-02	2.596175e-03	4.828675e-03
3.000000e+01	5.000000e+00	5.000000e+00	3.837177e-03	6.052360e-04	0.000000e+00
4.250000e+01	7.500000e+00	7.500000e+00	4.198640e-04	1.021657e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d16-x01-y01
ErrorBreakdown: {0: {"": {up: 0.0098934999999999995, dn: 0.09970649999999992}}, 1: {"": {up: 0.038720000000000088, dn: 0.067669250000000014}}, 2: {"": {up: 0.0055188999999999933, dn: 0.015337733333333325}}, 3: {"": {up: 0.0019576249999999976, dn: 0.0016393125000000001}}, 4: {"": {up: 0.00021408900000000021, dn: 0.00029638599999999961}}, 5: {"": {up: 0, dn: 0.00015901166666666669}}}
Path: /H1_2016_I1496981/d16-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	2.322476e+00	9.970650e-02	9.893500e-03
9.000000e+00	2.000000e+00	2.000000e+00	8.347625e-01	6.766925e-02	3.872000e-02
1.400000e+01	3.000000e+00	3.000000e+00	1.661974e-01	1.533773e-02	5.518900e-03
2.100000e+01	4.000000e+00	4.000000e+00	2.179063e-02	1.639313e-03	1.957625e-03
3.000000e+01	5.000000e+00	5.000000e+00	2.560968e-03	2.963860e-04	2.140890e-04
4.250000e+01	7.500000e+00	7.500000e+00	3.425421e-04	1.590117e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d17-x01-y01
ErrorBreakdown: {0: {"": {up: 1.1103680000000002, dn: 0.86225600000000036}}, 1: {"": {up: 0.37377075000000004, dn: 0.22379674999999999}}, 2: {"": {up: 0.04179575000000002, dn: 0.020158874999999993}}, 3: {"": {up: 0.00078690600000000041, dn: 0.00028392949999999934}}}
Path: /H1_2016_I1496981/d17-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	5.211284e+00	8.622560e-01	1.110368e+00
1.000000e+01	2.000000e+00	2.000000e+00	1.724740e+00	2.237967e-01	3.737708e-01
1.600000e+01	4.000000e+00	4.000000e+00	1.886256e-01	2.015887e-02	4.179575e-02
3.000000e+01	1.000000e+01	1.000000e+01	4.840704e-03	2.839295e-04	7.869060e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d18-x01-y01
ErrorBreakdown: {0: {"": {up: 0.94301599999999963, dn: 0.6748419999999995}}, 1: {"": {up: 0.21255350000000006, dn: 0.27830100000000002}}, 2: {"": {up: 0.030417625000000004, dn: 0.021368499999999999}}, 3: {"": {up: 0.00042036799999999996, dn: 0.0011512494999999998}}}
Path: /H1_2016_I1496981/d18-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	3.518232e+00	6.748420e-01	9.430160e-01
1.000000e+01	2.000000e+00	2.000000e+00	1.235166e+00	2.783010e-01	2.125535e-01
1.600000e+01	4.000000e+00	4.000000e+00	1.314116e-01	2.136850e-02	3.041763e-02
3.000000e+01	1.000000e+01	1.000000e+01	3.686796e-03	1.151249e-03	4.203680e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d19-x01-y01
ErrorBreakdown: {0: {"": {up: 0.42852080000000026, dn: 0.48139719999999997}}, 1: {"": {up: 0.17399425000000002, dn: 0.12562075000000006}}, 2: {"": {up: 0.018309674999999997, dn: 0.016291275000000008}}, 3: {"": {up: 0.00011862950000000004, dn: 0.00068116099999999979}}}
Path: /H1_2016_I1496981/d19-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	2.449577e+00	4.813972e-01	4.285208e-01
1.000000e+01	2.000000e+00	2.000000e+00	8.291180e-01	1.256208e-01	1.739943e-01
1.600000e+01	4.000000e+00	4.000000e+00	1.002039e-01	1.629128e-02	1.830967e-02
3.000000e+01	1.000000e+01	1.000000e+01	2.600029e-03	6.811610e-04	1.186295e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d20-x01-y01
ErrorBreakdown: {0: {"": {up: 0.14060679999999981, dn: 0.35482840000000015}}, 1: {"": {up: 0.081277250000000079, dn: 0.087972749999999988}}, 2: {"": {up: 0.0075444624999999876, dn: 0.0051514000000000074}}, 3: {"": {up: 0.00018851799999999993, dn: 0.00068914850000000006}}}
Path: /H1_2016_I1496981/d20-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	1.719310e+00	3.548284e-01	1.406068e-01
1.000000e+01	2.000000e+00	2.000000e+00	5.589200e-01	8.797275e-02	8.127725e-02
1.600000e+01	4.000000e+00	4.000000e+00	6.412805e-02	5.151400e-03	7.544462e-03
3.000000e+01	1.000000e+01	1.000000e+01	2.099645e-03	6.891485e-04	1.885180e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d21-x01-y01
ErrorBreakdown: {0: {"": {up: 0.10777480000000006, dn: 0.14469080000000001}}, 1: {"": {up: 0.040800999999999976, dn: 0.055700750000000021}}, 2: {"": {up: 0.0046674000000000021, dn: 0.0040033624999999962}}, 3: {"": {up: 5.1660000000000031e-05, dn: 0.00045124150000000018}}}
Path: /H1_2016_I1496981/d21-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	1.081449e+00	1.446908e-01	1.077748e-01
1.000000e+01	2.000000e+00	2.000000e+00	3.832058e-01	5.570075e-02	4.080100e-02
1.600000e+01	4.000000e+00	4.000000e+00	4.633301e-02	4.003362e-03	4.667400e-03
3.000000e+01	1.000000e+01	1.000000e+01	1.396501e-03	4.512415e-04	5.166000e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d22-x01-y01
ErrorBreakdown: {0: {"": {up: 0.070736799999999933, dn: 0.086732400000000043}}, 1: {"": {up: 0.015026749999999978, dn: 0.036551400000000012}}, 2: {"": {up: 0.0037443874999999981, dn: 0.0025033125000000003}}, 3: {"": {up: 0.0002769694999999998, dn: 0.00021350450000000006}}}
Path: /H1_2016_I1496981/d22-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	7.032304e-01	8.673240e-02	7.073680e-02
1.000000e+01	2.000000e+00	2.000000e+00	2.595950e-01	3.655140e-02	1.502675e-02
1.600000e+01	4.000000e+00	4.000000e+00	3.057084e-02	2.503313e-03	3.744387e-03
3.000000e+01	1.000000e+01	1.000000e+01	9.410305e-04	2.135045e-04	2.769695e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d23-x01-y01
ErrorBreakdown: {0: {"": {up: 0.038167599999999968, dn: 0.030764000000000014}}, 1: {"": {up: 0.01041824999999999, dn: 0.018008350000000006}}, 2: {"": {up: 0.0012654625000000017, dn: 0.00094806249999999925}}, 3: {"": {up: 0, dn: 0.00022913429999999997}}}
Path: /H1_2016_I1496981/d23-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	4.393236e-01	3.076400e-02	3.816760e-02
1.000000e+01	2.000000e+00	2.000000e+00	1.656383e-01	1.800835e-02	1.041825e-02
1.600000e+01	4.000000e+00	4.000000e+00	2.159160e-02	9.480625e-04	1.265463e-03
3.000000e+01	1.000000e+01	1.000000e+01	6.485655e-04	2.291343e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d24-x01-y01
ErrorBreakdown: {0: {"": {up: 0.019321520000000036, dn: 0.0098733599999999977}}, 1: {"": {up: 0, dn: 0.017637324999999995}}, 2: {"": {up: 0.00049856250000000074, dn: 0.0013952875}}, 3: {"": {up: 0.00013581265000000003, dn: 0}}}
Path: /H1_2016_I1496981/d24-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	2.666323e-01	9.873360e-03	1.932152e-02
1.000000e+01	2.000000e+00	2.000000e+00	1.105434e-01	1.763732e-02	0.000000e+00
1.600000e+01	4.000000e+00	4.000000e+00	1.503860e-02	1.395287e-03	4.985625e-04
3.000000e+01	1.000000e+01	1.000000e+01	4.079574e-04	0.000000e+00	1.358127e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d51-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0}}, 1: {"": {up: 0, dn: 0}}, 2: {"": {up: 0, dn: 0}}, 3: {"": {up: 0, dn: 0}}, 4: {"": {up: 0, dn: 0}}, 5: {"": {up: 0, dn: 0}}}
Path: /H1_2016_I1496981/d51-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.750000e+02	2.500000e+01	2.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
2.350000e+02	3.500000e+01	3.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
3.350000e+02	6.500000e+01	6.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
5.500000e+02	1.500000e+02	1.500000e+02	0.000000e+00	0.000000e+00	0.000000e+00
2.850000e+03	2.150000e+03	2.150000e+03	0.000000e+00	0.000000e+00	0.000000e+00
1.000000e+04	5.000000e+03	5.000000e+03	0.000000e+00	0.000000e+00	0.000000e+00
END YODA_SCATTER2D_V2



==> anc/vincia_Ep-920_Q2_TMS-5_S-07_ckkwl-dyn_merged_4j_TMSvariation.yoda <==
BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d01-x01-y01
ErrorBreakdown: {0: {"": {up: 13.861520000000013, dn: 20.11511999999999}}, 1: {"": {up: 3.7724249999999984, dn: 5.8245499999999986}}, 2: {"": {up: 0.71854666666666756, dn: 0.81655333333333235}}, 3: {"": {up: 0.062073125000000062, dn: 0.11298149999999996}}, 4: {"": {up: 0.0052755999999999914, dn: 0.015895160000000012}}, 5: {"": {up: 0.0020921213333333338, dn: 0}}}
Path: /H1_2016_I1496981/d01-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.282226e+02	2.011512e+01	1.386152e+01
9.000000e+00	2.000000e+00	2.000000e+00	3.407940e+01	5.824550e+00	3.772425e+00
1.400000e+01	3.000000e+00	3.000000e+00	5.411375e+00	8.165533e-01	7.185467e-01
2.100000e+01	4.000000e+00	4.000000e+00	6.502489e-01	1.129815e-01	6.207313e-02
3.000000e+01	5.000000e+00	5.000000e+00	6.846292e-02	1.589516e-02	5.275600e-03
4.250000e+01	7.500000e+00	7.500000e+00	4.585032e-03	0.000000e+00	2.092121e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d02-x01-y01
ErrorBreakdown: {0: {"": {up: 12.412999999999997, dn: 26.510639999999981}}, 1: {"": {up: 3.2672500000000007, dn: 6.5429099999999991}}, 2: {"": {up: 0.50652000000000008, dn: 1.0735699999999997}}, 3: {"": {up: 0.045582124999999973, dn: 0.125125875}}, 4: {"": {up: 0.011713990000000001, dn: 0.010955030000000004}}, 5: {"": {up: 0.0022412099999999996, dn: 0.0015262933333333333}}}
Path: /H1_2016_I1496981/d02-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	9.646456e+01	2.651064e+01	1.241300e+01
9.000000e+00	2.000000e+00	2.000000e+00	2.512310e+01	6.542910e+00	3.267250e+00
1.400000e+01	3.000000e+00	3.000000e+00	4.143573e+00	1.073570e+00	5.065200e-01
2.100000e+01	4.000000e+00	4.000000e+00	4.885619e-01	1.251259e-01	4.558212e-02
3.000000e+01	5.000000e+00	5.000000e+00	5.079088e-02	1.095503e-02	1.171399e-02
4.250000e+01	7.500000e+00	7.500000e+00	4.322871e-03	1.526293e-03	2.241210e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d03-x01-y01
ErrorBreakdown: {0: {"": {up: 9.6456000000000017, dn: 18.856199999999994}}, 1: {"": {up: 2.7813324999999978, dn: 5.0508875}}, 2: {"": {up: 0.41087833333333279, dn: 0.86701166666666696}}, 3: {"": {up: 0.052030000000000021, dn: 0.110936125}}, 4: {"": {up: 0.0056491399999999969, dn: 0.009795360000000003}}, 5: {"": {up: 0.0005564846666666662, dn: 0.0016687106666666671}}}
Path: /H1_2016_I1496981/d03-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	6.778088e+01	1.885620e+01	9.645600e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.784629e+01	5.050887e+00	2.781332e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.938275e+00	8.670117e-01	4.108783e-01
2.100000e+01	4.000000e+00	4.000000e+00	3.651452e-01	1.109361e-01	5.203000e-02
3.000000e+01	5.000000e+00	5.000000e+00	4.129399e-02	9.795360e-03	5.649140e-03
4.250000e+01	7.500000e+00	7.500000e+00	3.356530e-03	1.668711e-03	5.564847e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d04-x01-y01
ErrorBreakdown: {0: {"": {up: 5.806759999999997, dn: 12.806708}}, 1: {"": {up: 1.7332549999999998, dn: 3.5067725000000003}}, 2: {"": {up: 0.36631333333333305, dn: 0.59031066666666687}}, 3: {"": {up: 0.04405212499999997, dn: 0.078697625000000021}}, 4: {"": {up: 0.010294589999999999, dn: 0.0045783200000000003}}, 5: {"": {up: 0.00046461866666666716, dn: 0.0010987453333333331}}}
Path: /H1_2016_I1496981/d04-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	4.519780e+01	1.280671e+01	5.806760e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.213025e+01	3.506773e+00	1.733255e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.991958e+00	5.903107e-01	3.663133e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.441088e-01	7.869763e-02	4.405212e-02
3.000000e+01	5.000000e+00	5.000000e+00	2.683783e-02	4.578320e-03	1.029459e-02
4.250000e+01	7.500000e+00	7.500000e+00	2.480724e-03	1.098745e-03	4.646187e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d05-x01-y01
ErrorBreakdown: {0: {"": {up: 3.5318040000000011, dn: 8.4461800000000018}}, 1: {"": {up: 1.2916699999999999, dn: 2.3754425000000001}}, 2: {"": {up: 0.27366800000000002, dn: 0.45397499999999991}}, 3: {"": {up: 0.044440875000000019, dn: 0.049320649999999994}}, 4: {"": {up: 0.0064450199999999992, dn: 0.0061079399999999992}}, 5: {"": {up: 0.00090531066666666663, dn: 0.00058452333333333314}}}
Path: /H1_2016_I1496981/d05-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	3.017771e+01	8.446180e+00	3.531804e+00
9.000000e+00	2.000000e+00	2.000000e+00	8.006525e+00	2.375443e+00	1.291670e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.399692e+00	4.539750e-01	2.736680e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.676821e-01	4.932065e-02	4.444088e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.940159e-02	6.107940e-03	6.445020e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.701962e-03	5.845233e-04	9.053107e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d06-x01-y01
ErrorBreakdown: {0: {"": {up: 1.8689199999999992, dn: 5.2983959999999986}}, 1: {"": {up: 0.88393000000000033, dn: 1.5971899999999999}}, 2: {"": {up: 0.18439916666666678, dn: 0.29274083333333334}}, 3: {"": {up: 0.030015075000000002, dn: 0.0406780375}}, 4: {"": {up: 0.0039131399999999972, dn: 0.0054807840000000007}}, 5: {"": {up: 0.00029784733333333333, dn: 0.00069208400000000004}}}
Path: /H1_2016_I1496981/d06-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.959459e+01	5.298396e+00	1.868920e+00
9.000000e+00	2.000000e+00	2.000000e+00	5.195317e+00	1.597190e+00	8.839300e-01
1.400000e+01	3.000000e+00	3.000000e+00	9.163682e-01	2.927408e-01	1.843992e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.205064e-01	4.067804e-02	3.001508e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.347153e-02	5.480784e-03	3.913140e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.609283e-03	6.920840e-04	2.978473e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d07-x01-y01
ErrorBreakdown: {0: {"": {up: 0.43352799999999903, dn: 3.1719919999999995}}, 1: {"": {up: 0.55414999999999992, dn: 1.0282825}}, 2: {"": {up: 0.10498016666666676, dn: 0.20975866666666659}}, 3: {"": {up: 0.023332575000000008, dn: 0.029209824999999995}}, 4: {"": {up: 0.0027342800000000004, dn: 0.0037120799999999987}}, 5: {"": {up: 0.00024297933333333331, dn: 0.00060946220000000003}}}
Path: /H1_2016_I1496981/d07-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	1.217795e+01	3.171992e+00	4.335280e-01
9.000000e+00	2.000000e+00	2.000000e+00	3.249963e+00	1.028282e+00	5.541500e-01
1.400000e+01	3.000000e+00	3.000000e+00	6.008403e-01	2.097587e-01	1.049802e-01
2.100000e+01	4.000000e+00	4.000000e+00	7.983201e-02	2.920982e-02	2.333258e-02
3.000000e+01	5.000000e+00	5.000000e+00	9.467160e-03	3.712080e-03	2.734280e-03
4.250000e+01	7.500000e+00	7.500000e+00	9.625593e-04	6.094622e-04	2.429793e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d08-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 1.8164240000000014}}, 1: {"": {up: 0.30908625000000001, dn: 0.68480149999999984}}, 2: {"": {up: 0.076396333333333399, dn: 0.14117933333333327}}, 3: {"": {up: 0.018241949999999993, dn: 0.018005775000000002}}, 4: {"": {up: 0.0024664990000000005, dn: 0.0021215720000000004}}, 5: {"": {up: 0.00038612266666666678, dn: 0.00044319826666666673}}}
Path: /H1_2016_I1496981/d08-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.750000e+00	1.250000e+00	1.250000e+00	7.356364e+00	1.816424e+00	0.000000e+00
9.000000e+00	2.000000e+00	2.000000e+00	2.038177e+00	6.848015e-01	3.090863e-01
1.400000e+01	3.000000e+00	3.000000e+00	3.832263e-01	1.411793e-01	7.639633e-02
2.100000e+01	4.000000e+00	4.000000e+00	5.201506e-02	1.800578e-02	1.824195e-02
3.000000e+01	5.000000e+00	5.000000e+00	6.034638e-03	2.121572e-03	2.466499e-03
4.250000e+01	7.500000e+00	7.500000e+00	8.062547e-04	4.431983e-04	3.861227e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d09-x01-y01
ErrorBreakdown: {0: {"": {up: 4.2973500000000016, dn: 6.2457100000000025}}, 1: {"": {up: 1.6338550000000005, dn: 2.3984550000000002}}, 2: {"": {up: 0.2911383333333335, dn: 0.36839666666666626}}, 3: {"": {up: 0.030203000000000035, dn: 0.051680124999999993}}, 4: {"": {up: 0.002087890000000002, dn: 0.0073562799999999998}}, 5: {"": {up: 0.0010113106666666668, dn: 0.00039449733333333332}}}
Path: /H1_2016_I1496981/d09-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	4.070635e+01	6.245710e+00	4.297350e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.445641e+01	2.398455e+00	1.633855e+00
1.400000e+01	3.000000e+00	3.000000e+00	2.267310e+00	3.683967e-01	2.911383e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.634740e-01	5.168012e-02	3.020300e-02
3.000000e+01	5.000000e+00	5.000000e+00	2.757667e-02	7.356280e-03	2.087890e-03
4.250000e+01	7.500000e+00	7.500000e+00	2.071863e-03	3.944973e-04	1.011311e-03
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d10-x01-y01
ErrorBreakdown: {0: {"": {up: 3.5448099999999982, dn: 8.0681149999999988}}, 1: {"": {up: 1.3557075000000012, dn: 2.7577574999999994}}, 2: {"": {up: 0.21681499999999998, dn: 0.44950183333333338}}, 3: {"": {up: 0.012493374999999973, dn: 0.05429487500000002}}, 4: {"": {up: 0.0060274600000000018, dn: 0.0032857799999999986}}, 5: {"": {up: 0.00083665400000000004, dn: 0.0008795826666666666}}}
Path: /H1_2016_I1496981/d10-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	3.043517e+01	8.068115e+00	3.544810e+00
9.000000e+00	2.000000e+00	2.000000e+00	1.062303e+01	2.757757e+00	1.355708e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.714285e+00	4.495018e-01	2.168150e-01
2.100000e+01	4.000000e+00	4.000000e+00	2.065105e-01	5.429488e-02	1.249337e-02
3.000000e+01	5.000000e+00	5.000000e+00	2.000596e-02	3.285780e-03	6.027460e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.910929e-03	8.795827e-04	8.366540e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d11-x01-y01
ErrorBreakdown: {0: {"": {up: 3.0723949999999967, dn: 5.7159950000000013}}, 1: {"": {up: 1.1489000000000011, dn: 2.1316625}}, 2: {"": {up: 0.18315066666666668, dn: 0.35482799999999992}}, 3: {"": {up: 0.017546250000000013, dn: 0.053054699999999982}}, 4: {"": {up: 0.0014435700000000017, dn: 0.0053524700000000015}}, 5: {"": {up: 0.00043094200000000013, dn: 0.00048971399999999993}}}
Path: /H1_2016_I1496981/d11-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	2.085258e+01	5.715995e+00	3.072395e+00
9.000000e+00	2.000000e+00	2.000000e+00	7.506552e+00	2.131663e+00	1.148900e+00
1.400000e+01	3.000000e+00	3.000000e+00	1.229145e+00	3.548280e-01	1.831507e-01
2.100000e+01	4.000000e+00	4.000000e+00	1.555619e-01	5.305470e-02	1.754625e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.732761e-02	5.352470e-03	1.443570e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.309392e-03	4.897140e-04	4.309420e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d12-x01-y01
ErrorBreakdown: {0: {"": {up: 1.9549649999999996, dn: 3.8444850000000006}}, 1: {"": {up: 0.7431650000000003, dn: 1.4516249999999995}}, 2: {"": {up: 0.13766233333333333, dn: 0.25742449999999995}}, 3: {"": {up: 0.021367987500000005, dn: 0.029603162499999988}}, 4: {"": {up: 0.0039892, dn: 0.0020610599999999982}}, 5: {"": {up: 0.00013605666666666682, dn: 0.00064579640000000005}}}
Path: /H1_2016_I1496981/d12-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	1.375205e+01	3.844485e+00	1.954965e+00
9.000000e+00	2.000000e+00	2.000000e+00	5.079707e+00	1.451625e+00	7.431650e-01
1.400000e+01	3.000000e+00	3.000000e+00	8.440333e-01	2.574245e-01	1.376623e-01
2.100000e+01	4.000000e+00	4.000000e+00	9.957949e-02	2.960316e-02	2.136799e-02
3.000000e+01	5.000000e+00	5.000000e+00	1.152496e-02	2.061060e-03	3.989200e-03
4.250000e+01	7.500000e+00	7.500000e+00	1.076411e-03	6.457964e-04	1.360567e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d13-x01-y01
ErrorBreakdown: {0: {"": {up: 1.2239450000000005, dn: 2.498359999999999}}, 1: {"": {up: 0.54317500000000019, dn: 1.0089839999999999}}, 2: {"": {up: 0.11247399999999996, dn: 0.18713816666666666}}, 3: {"": {up: 0.02021477499999999, dn: 0.022864100000000005}}, 4: {"": {up: 0.0032634010000000008, dn: 0.0024565400000000001}}, 5: {"": {up: 0.00041575800000000001, dn: 0.00027103746666666675}}}
Path: /H1_2016_I1496981/d13-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	8.974825e+00	2.498360e+00	1.223945e+00
9.000000e+00	2.000000e+00	2.000000e+00	3.375400e+00	1.008984e+00	5.431750e-01
1.400000e+01	3.000000e+00	3.000000e+00	5.937643e-01	1.871382e-01	1.124740e-01
2.100000e+01	4.000000e+00	4.000000e+00	7.117194e-02	2.286410e-02	2.021477e-02
3.000000e+01	5.000000e+00	5.000000e+00	7.333279e-03	2.456540e-03	3.263401e-03
4.250000e+01	7.500000e+00	7.500000e+00	6.983073e-04	2.710375e-04	4.157580e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d14-x01-y01
ErrorBreakdown: {0: {"": {up: 0.91563499999999998, dn: 1.5949665}}, 1: {"": {up: 0.35645475000000015, dn: 0.67809549999999996}}, 2: {"": {up: 0.082146499999999956, dn: 0.12536633333333336}}, 3: {"": {up: 0.011385787500000001, dn: 0.017165100000000003}}, 4: {"": {up: 0.0017589519999999994, dn: 0.0025576999999999996}}, 5: {"": {up: 2.2573333333333391e-05, dn: 0.0003687935333333333}}}
Path: /H1_2016_I1496981/d14-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	5.790830e+00	1.594966e+00	9.156350e-01
9.000000e+00	2.000000e+00	2.000000e+00	2.176588e+00	6.780955e-01	3.564548e-01
1.400000e+01	3.000000e+00	3.000000e+00	3.880183e-01	1.253663e-01	8.214650e-02
2.100000e+01	4.000000e+00	4.000000e+00	5.046489e-02	1.716510e-02	1.138579e-02
3.000000e+01	5.000000e+00	5.000000e+00	5.808740e-03	2.557700e-03	1.758952e-03
4.250000e+01	7.500000e+00	7.500000e+00	7.536040e-04	3.687935e-04	2.257333e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d15-x01-y01
ErrorBreakdown: {0: {"": {up: 0.42082749999999969, dn: 1.0550474999999997}}, 1: {"": {up: 0.23131550000000001, dn: 0.43194074999999998}}, 2: {"": {up: 0.047185166666666667, dn: 0.091618666666666682}}, 3: {"": {up: 0.0095975000000000019, dn: 0.012643662500000003}}, 4: {"": {up: 0.0013545220000000004, dn: 0.0016164999999999999}}, 5: {"": {up: 7.2274733333333341e-05, dn: 0.00025639126666666663}}}
Path: /H1_2016_I1496981/d15-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	3.674219e+00	1.055047e+00	4.208275e-01
9.000000e+00	2.000000e+00	2.000000e+00	1.350399e+00	4.319407e-01	2.313155e-01
1.400000e+01	3.000000e+00	3.000000e+00	2.604603e-01	9.161867e-02	4.718517e-02
2.100000e+01	4.000000e+00	4.000000e+00	3.323238e-02	1.264366e-02	9.597500e-03
3.000000e+01	5.000000e+00	5.000000e+00	3.837177e-03	1.616500e-03	1.354522e-03
4.250000e+01	7.500000e+00	7.500000e+00	4.198640e-04	2.563913e-04	7.227473e-05
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d16-x01-y01
ErrorBreakdown: {0: {"": {up: 0.17552449999999986, dn: 0.69528149999999989}}, 1: {"": {up: 0.14724925, dn: 0.27945599999999993}}, 2: {"": {up: 0.032514733333333323, dn: 0.065577783333333334}}, 3: {"": {up: 0.0074176624999999982, dn: 0.0075797000000000017}}, 4: {"": {up: 0.00082960900000000025, dn: 0.001025298}}, 5: {"": {up: 0.00022006860000000001, dn: 0.0002345540666666667}}}
Path: /H1_2016_I1496981/d16-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.000000e+00	1.000000e+00	1.000000e+00	2.322476e+00	6.952815e-01	1.755245e-01
9.000000e+00	2.000000e+00	2.000000e+00	8.347625e-01	2.794560e-01	1.472492e-01
1.400000e+01	3.000000e+00	3.000000e+00	1.661974e-01	6.557778e-02	3.251473e-02
2.100000e+01	4.000000e+00	4.000000e+00	2.179063e-02	7.579700e-03	7.417662e-03
3.000000e+01	5.000000e+00	5.000000e+00	2.560968e-03	1.025298e-03	8.296090e-04
4.250000e+01	7.500000e+00	7.500000e+00	3.425421e-04	2.345541e-04	2.200686e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d17-x01-y01
ErrorBreakdown: {0: {"": {up: 0.45420399999999983, dn: 0.60216000000000047}}, 1: {"": {up: 0.10625300000000015, dn: 0.19760524999999984}}, 2: {"": {up: 0.020532250000000002, dn: 0.0060408750000000011}}, 3: {"": {up: 0, dn: 0.00041181999999999937}}}
Path: /H1_2016_I1496981/d17-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	5.211284e+00	6.021600e-01	4.542040e-01
1.000000e+01	2.000000e+00	2.000000e+00	1.724740e+00	1.976052e-01	1.062530e-01
1.600000e+01	4.000000e+00	4.000000e+00	1.886256e-01	6.040875e-03	2.053225e-02
3.000000e+01	1.000000e+01	1.000000e+01	4.840704e-03	4.118200e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d18-x01-y01
ErrorBreakdown: {0: {"": {up: 0.36402959999999984, dn: 0.59236279999999963}}, 1: {"": {up: 0.076813250000000055, dn: 0.28207500000000008}}, 2: {"": {up: 0.01465625000000001, dn: 0.020424162500000009}}, 3: {"": {up: 0.00040114449999999972, dn: 0.00083634449999999989}}}
Path: /H1_2016_I1496981/d18-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	3.518232e+00	5.923628e-01	3.640296e-01
1.000000e+01	2.000000e+00	2.000000e+00	1.235166e+00	2.820750e-01	7.681325e-02
1.600000e+01	4.000000e+00	4.000000e+00	1.314116e-01	2.042416e-02	1.465625e-02
3.000000e+01	1.000000e+01	1.000000e+01	3.686796e-03	8.363445e-04	4.011445e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d19-x01-y01
ErrorBreakdown: {0: {"": {up: 0.27372400000000008, dn: 0.58946359999999975}}, 1: {"": {up: 0.083768249999999989, dn: 0.17718050000000007}}, 2: {"": {up: 0.014764874999999997, dn: 0.017417100000000005}}, 3: {"": {up: 0, dn: 0.0006079779999999999}}}
Path: /H1_2016_I1496981/d19-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	2.449577e+00	5.894636e-01	2.737240e-01
1.000000e+01	2.000000e+00	2.000000e+00	8.291180e-01	1.771805e-01	8.376825e-02
1.600000e+01	4.000000e+00	4.000000e+00	1.002039e-01	1.741710e-02	1.476487e-02
3.000000e+01	1.000000e+01	1.000000e+01	2.600029e-03	6.079780e-04	0.000000e+00
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d20-x01-y01
ErrorBreakdown: {0: {"": {up: 0.1805348, dn: 0.48693440000000021}}, 1: {"": {up: 0.06449500000000008, dn: 0.13685874999999997}}, 2: {"": {up: 0.015716549999999996, dn: 0.014124712500000004}}, 3: {"": {up: 0.00042294350000000001, dn: 0.00044169000000000001}}}
Path: /H1_2016_I1496981/d20-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	1.719310e+00	4.869344e-01	1.805348e-01
1.000000e+01	2.000000e+00	2.000000e+00	5.589200e-01	1.368587e-01	6.449500e-02
1.600000e+01	4.000000e+00	4.000000e+00	6.412805e-02	1.412471e-02	1.571655e-02
3.000000e+01	1.000000e+01	1.000000e+01	2.099645e-03	4.416900e-04	4.229435e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d21-x01-y01
ErrorBreakdown: {0: {"": {up: 0.24833320000000003, dn: 0.32657160000000007}}, 1: {"": {up: 0.067654249999999971, dn: 0.10403125000000002}}, 2: {"": {up: 0.0096717124999999987, dn: 0.010951137499999999}}, 3: {"": {up: 0.00071741550000000006, dn: 0.000555968}}}
Path: /H1_2016_I1496981/d21-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	1.081449e+00	3.265716e-01	2.483332e-01
1.000000e+01	2.000000e+00	2.000000e+00	3.832058e-01	1.040313e-01	6.765425e-02
1.600000e+01	4.000000e+00	4.000000e+00	4.633301e-02	1.095114e-02	9.671712e-03
3.000000e+01	1.000000e+01	1.000000e+01	1.396501e-03	5.559680e-04	7.174155e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d22-x01-y01
ErrorBreakdown: {0: {"": {up: 0.14083520000000005, dn: 0.22920799999999997}}, 1: {"": {up: 0.051049999999999984, dn: 0.081522925000000024}}, 2: {"": {up: 0.0076322749999999974, dn: 0.0094272999999999996}}, 3: {"": {up: 0.00021171099999999974, dn: 0.00013377800000000009}}}
Path: /H1_2016_I1496981/d22-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	7.032304e-01	2.292080e-01	1.408352e-01
1.000000e+01	2.000000e+00	2.000000e+00	2.595950e-01	8.152293e-02	5.105000e-02
1.600000e+01	4.000000e+00	4.000000e+00	3.057084e-02	9.427300e-03	7.632275e-03
3.000000e+01	1.000000e+01	1.000000e+01	9.410305e-04	1.337780e-04	2.117110e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d23-x01-y01
ErrorBreakdown: {0: {"": {up: 0.1149404, dn: 0.14423103999999998}}, 1: {"": {up: 0.03271679999999999, dn: 0.060010225}}, 2: {"": {up: 0.0060522749999999993, dn: 0.0081847874999999987}}, 3: {"": {up: 0.00014048299999999995, dn: 0.00031077390000000001}}}
Path: /H1_2016_I1496981/d23-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	4.393236e-01	1.442310e-01	1.149404e-01
1.000000e+01	2.000000e+00	2.000000e+00	1.656383e-01	6.001023e-02	3.271680e-02
1.600000e+01	4.000000e+00	4.000000e+00	2.159160e-02	8.184787e-03	6.052275e-03
3.000000e+01	1.000000e+01	1.000000e+01	6.485655e-04	3.107739e-04	1.404830e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d24-x01-y01
ErrorBreakdown: {0: {"": {up: 0.071839120000000034, dn: 0.086925879999999983}}, 1: {"": {up: 0.022439000000000001, dn: 0.046072975000000002}}, 2: {"": {up: 0.0045920500000000003, dn: 0.0060454749999999998}}, 3: {"": {up: 0.00013077065, dn: 3.0227500000000029e-05}}}
Path: /H1_2016_I1496981/d24-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.750000e+00	1.250000e+00	1.250000e+00	2.666323e-01	8.692588e-02	7.183912e-02
1.000000e+01	2.000000e+00	2.000000e+00	1.105434e-01	4.607298e-02	2.243900e-02
1.600000e+01	4.000000e+00	4.000000e+00	1.503860e-02	6.045475e-03	4.592050e-03
3.000000e+01	1.000000e+01	1.000000e+01	4.079574e-04	3.022750e-05	1.307707e-04
END YODA_SCATTER2D_V2

BEGIN YODA_SCATTER2D_V2 /H1_2016_I1496981/d51-x01-y01
ErrorBreakdown: {0: {"": {up: 0, dn: 0}}, 1: {"": {up: 0, dn: 0}}, 2: {"": {up: 0, dn: 0}}, 3: {"": {up: 0, dn: 0}}, 4: {"": {up: 0, dn: 0}}, 5: {"": {up: 0, dn: 0}}}
Path: /H1_2016_I1496981/d51-x01-y01
Title: ~
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.750000e+02	2.500000e+01	2.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
2.350000e+02	3.500000e+01	3.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
3.350000e+02	6.500000e+01	6.500000e+01	0.000000e+00	0.000000e+00	0.000000e+00
5.500000e+02	1.500000e+02	1.500000e+02	0.000000e+00	0.000000e+00	0.000000e+00
2.850000e+03	2.150000e+03	2.150000e+03	0.000000e+00	0.000000e+00	0.000000e+00
1.000000e+04	5.000000e+03	5.000000e+03	0.000000e+00	0.000000e+00	0.000000e+00
END YODA_SCATTER2D_V2


